Uniform Airy expansions for Ramanujan's function and the Stieltjes--Wigert edge kernel

For $q=e^{-\varepsilon}\to1^-$, we obtain an Airy expansion for Ramanujan's entire function $A_q(\sqrt q\,x)$, uniformly for $x$ in a sufficiently small fixed complex neighborhood of $1/4$. After an explicit exponential normalization, the expansion has analytic coefficients and a nonlinear Airy argument. We calculate the first corrections and bound the remainder by $\varepsilon^2$ times an Airy envelope. The estimate is valid at Airy zeros and retains exponential decay on the real interval below $1/4$. The proof uses a Gaussian integral representation and an odd analytic change of variable that reduces the phase to cubic form. The compact turning-point expansion follows as a corollary. For each fixed positive zero $\rho_n(q)$, we obtain an expansion of $\log(4\rho_n(q))$ through order $\varepsilon^2$, with remainder $O_n(\varepsilon^{8/3})$. A zero-free interval identifies the zeros by their global indices. We also calculate the $\varepsilon^{2/3}$ correction to the known Airy limit of the Stieltjes--Wigert edge kernel, with an $O(\varepsilon^{4/3})$ remainder uniformly on compact sets, including the diagonal.

==> anc/README_computations.txt <==
NUMERICAL SUPPLEMENT
Uniform Airy expansions for Ramanujan's function and the Stieltjes--Wigert edge kernel
Yu-Tian Li
15 November 2026

FILES
  verify_fixed_neighborhood.py     Checks the new uniform expansion and
                                  refined logarithmic zero formulas
  verify_numerics.py               Direct series/root routines imported
                                  by the checker
  fixed_neighborhood_results.json  Full archived results
  fixed_neighborhood_results.txt   Human-readable archived results
  verify_sw_kernel.py              Checks the Stieltjes--Wigert kernel
  sw_kernel_results.json           Full archived kernel checks
  sw_kernel_results.txt            Human-readable kernel checks
  requirements.txt                mpmath version used in the calculations

REPRODUCTION
Use Python 3 with mpmath 1.3.0. From this directory, run:
  python3 verify_fixed_neighborhood.py --output-dir recomputed

The default working precision is 220 decimal digits. Selected calculations
are repeated at 180 digits. The output directory is created automatically.
The two output files are written under recomputed, preserving the archived
results supplied here. The scalar checker and reference routines must remain together unless the path
to verify_numerics.py is supplied with --reference-checker.

To reproduce the kernel checks, run from this directory:
  python3 verify_sw_kernel.py --output-dir recomputed_kernel

This also uses 220 digits, with selected 180-digit repeats. The two new
result files are saved in recomputed_kernel, preserving the archived data.
The kernel checker imports verify_numerics.py from its own directory.

The checkers need no network access. The run may take several minutes.
Importing verify_numerics.py does not execute its separate historical test
suite. Running that older script directly produces checks for the previous
compact-scale manuscript, including results no longer in the submission.

WHAT IS CHECKED
Thirty-five function values use seven fixed real/complex x values and five
epsilon values. The defining series is evaluated directly, with decreasing
term ratios and a geometric bound for the absolute series tail. Table 1 of
the manuscript takes the maxima of the absolute error and the error divided
by epsilon^2 E over these seven points, separately for each epsilon.

Fifteen zero-branch calculations use n = 1, 2, 3 at the same five epsilon
values. Newton iteration is applied to the directly summed normalized
function, starting from a_n - a_n^2 epsilon^(2/3)/30. Table 2 prints the
logarithmic residual divided by epsilon^(8/3).

The JSON records the working precisions, mpmath version, reference checker
SHA-256, coefficients, values, series diagnostics, residuals, and precision
repeats. The reference checker hash is:
90915f590d825fdeee6d5c0e473ec1abcd91f8c6bba140af6ee459a406cba6fa

KERNEL CHECKS
Thirty values use six real pairs (three diagonal) and five epsilon values.
Table 3 reports three pairs. Direct A_q series and first derivatives give
the kernel; no Airy approximation is used to evaluate the exact kernel.
The script also compares finite orthonormal sums with the infinite CD
formula at q=1/2, checks the actual positive Jacobian independently, and
repeats selected values at lower precision. Recorded halving orders after
the correction approach 4/3. The report includes the reference-checker hash.

SCOPE
These are archived calculations used in preparing the scalar expansion
and random-matrix application in the integrated manuscript. The full suites were not rerun for packaging; one kernel value was repeated
to verify the portable import in the 14 November revision. No numerical
recomputation was needed for the title, citation, and class-default revision
of 15 November; the numerical programs and archived results are unchanged.
The finite checks do not prove analytic uniformity, certify a numerical
neighborhood radius, or establish global zero indices at every tabulated
epsilon. The manuscript proves global indexing for sufficiently small
epsilon and each fixed n.

The kernel samples do not prove compact uniformity, a joint matrix-size
and q limit, or a Fredholm determinant limit on an unbounded interval.


==> anc/fixed_neighborhood_results.json <==
{
  "working_precision_digits": 220,
  "repeat_precision_digits": 180,
  "mpmath_version": "1.3.0",
  "reference_checker_sha256": "90915f590d825fdeee6d5c0e473ec1abcd91f8c6bba140af6ee459a406cba6fa",
  "scope": "Finite samples only; neither a certified neighborhood radius nor a proof of uniform remainder or zero indexing.",
  "branch_convention": "Principal sqrt and atanh; c fractional powers continued from c=1; positive a at x=1/4; principal xi^(3/2) in the envelope.",
  "coefficients": {
    "0.23": {
      "x": "0.23",
      "d": "0.2828427124746190097603377448419396157139343750753896146353359476",
      "s": "0.29076928903725161692794483814792687147511564868354879284704318379",
      "c": "0.98348853448220208155905325715007507019665967120001751651667676685",
      "chi": "0.083613538551769040979683884768729178429406689136933053333857458584",
      "a": "1.0111059220915890478824995241353471909487642143397446240764633409",
      "b": "0.0019348236940824437209758328819102157662120926992506683087861819938"
    },
    "0.25": {
      "x": "0.25",
      "d": "0.0",
      "s": "0.0",
      "c": "1.0",
      "chi": "0.0",
      "a": "1.0",
      "b": "0.0017857142857142857142857142857142857142857142857142857142857142857"
    },
    "0.27": {
      "x": "0.27",
      "d": {
        "real": "0.0",
        "imag": "0.2828427124746190097603377448419396157139343750753896146353359476"
      },
      "s": {
        "real": "0.0",
        "imag": "0.27564279921626540397107207573222962146692531434508934809585020434"
      },
      "c": {
        "real": "1.0155337593597098122417662950395722132811427326217371388644684029",
        "imag": "0.0"
      },
      "chi": {
        "real": "-0.076763755482453805612720490063308251202752919732166278656014440657",
        "imag": "0.0"
      },
      "a": {
        "real": "0.98972959459529605605337938853215852906559113547789507516606769147",
        "imag": "0.0"
      },
      "b": {
        "real": "0.0016504761600939595729670605708574430516159302527010404829095578943",
        "imag": "0.0"
      }
    },
    "0.24+0.01i": {
      "x": {
        "real": "0.24",
        "imag": "0.01"
      },
      "d": {
        "real": "0.21973682269356199320796023904813567570887862418543154874888231577",
        "imag": "-0.091017972112445468260871551564493713924038075696630018517651913898"
      },
      "s": {
        "real": "0.2213888856123626922916049037739088764795559111040091843047987815",
        "imag": "-0.095304238965083718681085557656978805110858008114231920537903444748"
      },
      "c": {
        "real": "0.9920059511989025026632519621774849742227651884359118984128859911",
        "imag": "0.0082494344740938560073380532245889304111609864984725680983496069792"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "-0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "a": {
        "real": "1.0053276575430209634505056148301926549594581392824719344376797293",
        "imag": "-0.0055469317247623548434178783139459489691993799970847144469575323992"
      },
      "b": {
        "real": "0.0018565147883516980053890470479442801708738982217041187547319708953",
        "imag": "-0.00007444958466308845709748583841668841911780292470431181271101180929"
      }
    },
    "0.24-0.01i": {
      "x": {
        "real": "0.24",
        "imag": "-0.01"
      },
      "d": {
        "real": "0.21973682269356199320796023904813567570887862418543154874888231577",
        "imag": "0.091017972112445468260871551564493713924038075696630018517651913898"
      },
      "s": {
        "real": "0.2213888856123626922916049037739088764795559111040091843047987815",
        "imag": "0.095304238965083718681085557656978805110858008114231920537903444748"
      },
      "c": {
        "real": "0.9920059511989025026632519621774849742227651884359118984128859911",
        "imag": "-0.0082494344740938560073380532245889304111609864984725680983496069792"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "a": {
        "real": "1.0053276575430209634505056148301926549594581392824719344376797293",
        "imag": "0.0055469317247623548434178783139459489691993799970847144469575323992"
      },
      "b": {
        "real": "0.0018565147883516980053890470479442801708738982217041187547319708953",
        "imag": "0.00007444958466308845709748583841668841911780292470431181271101180929"
      }
    },
    "0.26+0.01i": {
      "x": {
        "real": "0.26",
        "imag": "0.01"
      },
      "d": {
        "real": "0.091017972112445468260871551564493713924038075696630018517651913898",
        "imag": "-0.21973682269356199320796023904813567570887862418543154874888231577"
      },
      "s": {
        "real": "0.087012760169788678628810718205514627145341365110311260871461722944",
        "imag": "-0.21796775720866011235845795716789015772049450329519414093190365692"
      },
      "c": {
        "real": "1.0079946634940797755812812050926813918148596575987086475462864133",
        "imag": "0.0077618165814481792940035427788293466353510657740651280861770309005"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "-0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "a": {
        "real": "0.99467171979813726369472386972825377779482590274576650462603527361",
        "imag": "-0.0051304250532117128501821807790573973382367428896947907602690836347"
      },
      "b": {
        "real": "0.0017149029232630134508267307428308207667796816527726843466592650378",
        "imag": "-0.000067535769008087615617147823646631113400666744005792679706604272196"
      }
    },
    "0.26-0.01i": {
      "x": {
        "real": "0.26",
        "imag": "-0.01"
      },
      "d": {
        "real": "0.091017972112445468260871551564493713924038075696630018517651913898",
        "imag": "0.21973682269356199320796023904813567570887862418543154874888231577"
      },
      "s": {
        "real": "0.087012760169788678628810718205514627145341365110311260871461722944",
        "imag": "0.21796775720866011235845795716789015772049450329519414093190365692"
      },
      "c": {
        "real": "1.0079946634940797755812812050926813918148596575987086475462864133",
        "imag": "-0.0077618165814481792940035427788293466353510657740651280861770309005"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "a": {
        "real": "0.99467171979813726369472386972825377779482590274576650462603527361",
        "imag": "0.0051304250532117128501821807790573973382367428896947907602690836347"
      },
      "b": {
        "real": "0.0017149029232630134508267307428308207667796816527726843466592650378",
        "imag": "0.000067535769008087615617147823646631113400666744005792679706604272196"
      }
    }
  },
  "function_tests": [
    {
      "eps": "0.1",
      "x": "0.23",
      "chi": "0.083613538551769040979683884768729178429406689136933053333857458584",
      "xi": "0.38809966688074278455066035176079734376075359573049983672796707788",
      "F_direct_series": "0.26094074813013166870971222847256899522758079112466626086602741422",
      "airy_approximation": "0.26093764781355807912557800147209118712003035633913366781823854499",
      "complex_error": "0.0000031003165735895841342270004778081075504347855325930477888692324293",
      "absolute_error": "0.0000031003165735895841342270004778081075504347855325930477888692324293",
      "envelope": "0.78413933316420770966113486894960395687969778465316685834055185374",
      "error_over_envelope": "0.000003953782755775040968903278872798010995766954676534536841293043082",
      "error_over_eps2_envelope": "0.0003953782755775040968903278872798010995766954676534536841293043082",
      "transformed_series_tail_bound": "7.6566632256303776172180253547074921574546553377798175085215378972e-196",
      "series_diagnostics": {
        "terms": 61,
        "tail_bound": "2.3632809637958255604783041071296844852698648458548400208782836829e-196",
        "largest_term": "2.0802591784717288123974246514177992654810829974338580119291700798",
        "estimated_cancellation_digits": "1.41209973223"
      },
      "x_label": "0.23",
      "eps_label": "0.1"
    },
    {
      "eps": "0.1",
      "x": "0.25",
      "chi": "0.0",
      "xi": "0.0",
      "F_direct_series": "0.35575058807754122820078258083106572807499064269912274510747727381",
      "airy_approximation": "0.35574624328720435239634079904610068856518887868215118888661622487",
      "complex_error": "0.0000043447903368758044417817849650395098017640169715562208610489419683",
      "absolute_error": "0.0000043447903368758044417817849650395098017640169715562208610489419683",
      "envelope": "1.0",
      "error_over_envelope": "0.0000043447903368758044417817849650395098017640169715562208610489419683",
      "error_over_eps2_envelope": "0.00043447903368758044417817849650395098017640169715562208610489419683",
      "transformed_series_tail_bound": "2.2466444650022753662597483214117234617812591823209082632494433017e-193",
      "series_diagnostics": {
        "terms": 61,
        "tail_bound": "3.8234721812478214962948059528910894385347861749328910463146626613e-194",
        "largest_term": "2.2611512809475313178232876645845644190011771711237587086186631302",
        "estimated_cancellation_digits": "1.57226040822"
      },
      "x_label": "0.25",
      "eps_label": "0.1"
    },
    {
      "eps": "0.1",
      "x": "0.27",
      "chi": {
        "real": "-0.076763755482453805612720490063308251202752919732166278656014440657",
        "imag": "0.0"
      },
      "xi": {
        "real": "-0.35630579027353932063213211860380260265698875231543506705286811614",
        "imag": "0.0"
      },
      "F_direct_series": "0.44056839393138104562653433324575049658811810373253237275454828705",
      "airy_approximation": {
        "real": "0.44056288024998796403889247477388707876490475136474927010268205933",
        "imag": "0.0"
      },
      "complex_error": {
        "real": "0.0000055136813930815876418584718634178232133523677831026518662277200154",
        "imag": "0.0"
      },
      "absolute_error": "0.0000055136813930815876418584718634178232133523677831026518662277200154",
      "envelope": "0.92663904562755626340517539218861953977454280483363565912155767532",
      "error_over_envelope": "0.0000059501932484913870646326096979810184112342870379064997297000027751",
      "error_over_eps2_envelope": "0.00059501932484913870646326096979810184112342870379064997297000027751",
      "transformed_series_tail_bound": "4.1269431090542197011206047262470129384859640857074290762599970534e-191",
      "series_diagnostics": {
        "terms": 61,
        "tail_bound": "4.1812589569694003634678968060444193605835881671414404380735144645e-192",
        "largest_term": "2.5632439442752579909527838400303871313239217316553263702815205455",
        "estimated_cancellation_digits": "1.75909801868"
      },
      "x_label": "0.27",
      "eps_label": "0.1"
    },
    {
      "eps": "0.1",
      "x": {
        "real": "0.24",
        "imag": "0.01"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "-0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "xi": {
        "real": "0.18543173351373351395163348020608923749832674239770540130478176178",
        "imag": "-0.19380276808579977782523236890762628135527127303035853482993941222"
      },
      "F_direct_series": {
        "real": "0.30881622558137683120567209929537844831175034794011730684008870029",
        "imag": "0.048063220693401422179052729436146127336370519643271090893128312438"
      },
      "airy_approximation": {
        "real": "0.30881251067192635548384142375131916244526342490942772599011479313",
        "imag": "0.048062590130569281168744059940865978004218826808930550837134739697"
      },
      "complex_error": {
        "real": "0.0000037149094504757218306755440592858664869230306895808499739071628351",
        "imag": "0.00000063056283214101030866949528014933215169283434054005599357274080015"
      },
      "absolute_error": "0.0000037680448126994882506196068251225356335925595453233493407286863803",
      "envelope": "0.91211121946791860766721997068247654610922388015927197390516044731",
      "error_over_envelope": "0.0000041311242886559191915514577043532036594464766182430600725907719303",
      "error_over_eps2_envelope": "0.00041311242886559191915514577043532036594464766182430600725907719303",
      "transformed_series_tail_bound": "1.4891211383471250798292801028769300419175259490920399499826747754e-194",
      "series_diagnostics": {
        "terms": 61,
        "tail_bound": "3.3417940729889843290984852095940567849675507876819423136857098008e-195",
        "largest_term": "2.1725887053175221011545183564526209695401921522387470541449999311",
        "estimated_cancellation_digits": "1.49103051739"
      },
      "x_label": "0.24+0.01i",
      "eps_label": "0.1"
    },
    {
      "eps": "0.1",
      "x": {
        "real": "0.24",
        "imag": "-0.01"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "xi": {
        "real": "0.18543173351373351395163348020608923749832674239770540130478176178",
        "imag": "0.19380276808579977782523236890762628135527127303035853482993941222"
      },
      "F_direct_series": {
        "real": "0.30881622558137683120567209929537844831175034794011730684008870029",
        "imag": "-0.048063220693401422179052729436146127336370519643271090893128312438"
      },
      "airy_approximation": {
        "real": "0.30881251067192635548384142375131916244526342490942772599011479313",
        "imag": "-0.048062590130569281168744059940865978004218826808930550837134739697"
      },
      "complex_error": {
        "real": "0.0000037149094504757218306755440592858664869230306895808499739071628351",
        "imag": "-0.00000063056283214101030866949528014933215169283434054005599357274080015"
      },
      "absolute_error": "0.0000037680448126994882506196068251225356335925595453233493407286863803",
      "envelope": "0.91211121946791860766721997068247654610922388015927197390516044731",
      "error_over_envelope": "0.0000041311242886559191915514577043532036594464766182430600725907719303",
      "error_over_eps2_envelope": "0.00041311242886559191915514577043532036594464766182430600725907719303",
      "transformed_series_tail_bound": "1.4891211383471250798292801028769300419175259490920399499826747754e-194",
      "series_diagnostics": {
        "terms": 61,
        "tail_bound": "3.3417940729889843290984852095940567849675507876819423136857098008e-195",
        "largest_term": "2.1725887053175221011545183564526209695401921522387470541449999311",
        "estimated_cancellation_digits": "1.49103051739"
      },
      "x_label": "0.24-0.01i",
      "eps_label": "0.1"
    },
    {
      "eps": "0.1",
      "x": {
        "real": "0.26",
        "imag": "0.01"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "-0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "xi": {
        "real": "-0.18545843996023649397046323817593759599622267005670502624608565245",
        "imag": "-0.17795953672240116475074247505075353569290713554995748964427378969"
      },
      "F_direct_series": {
        "real": "0.40268973805042352635090148044715148341882722852245174425074842316",
        "imag": "0.043076986056950119400758590423016098893896390367766524252745761692"
      },
      "airy_approximation": {
        "real": "0.40268476296215457647480595327269380348027877718244335402768468814",
        "imag": "0.043076392459373830712223622876978998004998586222688761311275977254"
      },
      "complex_error": {
        "real": "0.000004975088268949876095527174457679938548451340008390223063735013829",
        "imag": "0.00000059359757628868853496754603710088889780414507776294146978443834325"
      },
      "absolute_error": "0.0000050103753718078329293609976310379843889174316191543164948784999637",
      "envelope": "1.0222489742878242150787954867871585454892716807605038870383211448",
      "error_over_envelope": "0.0000049013258979285731715924750557142951703024538812739072686480320701",
      "error_over_eps2_envelope": "0.00049013258979285731715924750557142951703024538812739072686480320701",
      "transformed_series_tail_bound": "3.3908619272297949718278292004893549085696445095697340271635417937e-192",
      "series_diagnostics": {
        "terms": 61,
        "tail_bound": "4.3759446899765647728144365511042810786087637841725717905214309195e-193",
        "largest_term": "2.380406241802948778978099670371155127443477383169624077751151453",
        "estimated_cancellation_digits": "1.65844803916"
      },
      "x_label": "0.26+0.01i",
      "eps_label": "0.1"
    },
    {
      "eps": "0.1",
      "x": {
        "real": "0.26",
        "imag": "-0.01"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "xi": {
        "real": "-0.18545843996023649397046323817593759599622267005670502624608565245",
        "imag": "0.17795953672240116475074247505075353569290713554995748964427378969"
      },
      "F_direct_series": {
        "real": "0.40268973805042352635090148044715148341882722852245174425074842316",
        "imag": "-0.043076986056950119400758590423016098893896390367766524252745761692"
      },
      "airy_approximation": {
        "real": "0.40268476296215457647480595327269380348027877718244335402768468814",
        "imag": "-0.043076392459373830712223622876978998004998586222688761311275977254"
      },
      "complex_error": {
        "real": "0.000004975088268949876095527174457679938548451340008390223063735013829",
        "imag": "-0.00000059359757628868853496754603710088889780414507776294146978443834325"
      },
      "absolute_error": "0.0000050103753718078329293609976310379843889174316191543164948784999637",
      "envelope": "1.0222489742878242150787954867871585454892716807605038870383211448",
      "error_over_envelope": "0.0000049013258979285731715924750557142951703024538812739072686480320701",
      "error_over_eps2_envelope": "0.00049013258979285731715924750557142951703024538812739072686480320701",
      "transformed_series_tail_bound": "3.3908619272297949718278292004893549085696445095697340271635417937e-192",
      "series_diagnostics": {
        "terms": 61,
        "tail_bound": "4.3759446899765647728144365511042810786087637841725717905214309195e-193",
        "largest_term": "2.380406241802948778978099670371155127443477383169624077751151453",
        "estimated_cancellation_digits": "1.65844803916"
      },
      "x_label": "0.26-0.01i",
      "eps_label": "0.1"
    },
    {
      "eps": "0.05",
      "x": "0.23",
      "chi": "0.083613538551769040979683884768729178429406689136933053333857458584",
      "xi": "0.61606981947499888148163189805432271981339410536920986979054422879",
      "F_direct_series": "0.20889954397282042291646976599876765490347254506345572708987494985",
      "airy_approximation": "0.20889892182039162597541534525794877387907066134024437349205527102",
      "complex_error": "0.00000062215242879694105442074081888102440188372321135359781967882718558",
      "absolute_error": "0.00000062215242879694105442074081888102440188372321135359781967882718558",
      "envelope": "0.64251278385366474723684687689003031612302815233078032312504762753",
      "error_over_envelope": "0.00000096831136193959238377364973822044653149936181303470307111974628737",
      "error_over_eps2_envelope": "0.00038732454477583695350945989528817861259974472521388122844789851495",
      "transformed_series_tail_bound": "2.0885521087433425344762900938609152228487469666764845003006853885e-189",
      "series_diagnostics": {
        "terms": 83,
        "tail_bound": "4.2923685625171795415226833320238058559666106508521003119257704009e-191",
        "largest_term": "11.133419162918678352287279225433208453226212369759347480618485278",
        "estimated_cancellation_digits": "3.41383937808"
      },
      "x_label": "0.23",
      "eps_label": "0.05",
      "observed_order_after_envelope": "2.0296906751204567317760802038940346178370160565607963048373331326"
    },
    {
      "eps": "0.05",
      "x": "0.25",
      "chi": "0.0",
      "xi": "0.0",
      "F_direct_series": "0.35539044965338291640545551449622352548386876547666036133051896597",
      "airy_approximation": "0.35538936139481914389568535242991272824192742480269083332236327598",
      "complex_error": "0.0000010882585637725097701620663107972419413406739695280081556899875916",
      "absolute_error": "0.0000010882585637725097701620663107972419413406739695280081556899875916",
      "envelope": "1.0",
      "error_over_envelope": "0.0000010882585637725097701620663107972419413406739695280081556899875916",
      "error_over_eps2_envelope": "0.00043530342550900390806482652431889677653626958781120326227599503665",
      "transformed_series_tail_bound": "4.0723509244588024437873861812449413389464080058828022040582740434e-190",
      "series_diagnostics": {
        "terms": 84,
        "tail_bound": "2.5444412735632910819828857043965043300069797540753171029994786148e-192",
        "largest_term": "14.297663715016384421343695068414061155721177634379042030464685828",
        "estimated_cancellation_digits": "3.8088120887"
      },
      "x_label": "0.25",
      "eps_label": "0.05",
      "observed_order_after_envelope": "1.9972651866312275463569921447144136159742809455754904995511986967"
    },
    {
      "eps": "0.05",
      "x": "0.27",
      "chi": {
        "real": "-0.076763755482453805612720490063308251202752919732166278656014440657",
        "imag": "0.0"
      },
      "xi": {
        "real": "-0.56560018630257697405510466765087643850915314638761602843430611221",
        "imag": "0.0"
      },
      "F_direct_series": "0.48405833426169509746166479422928504765360008538650869819043472747",
      "airy_approximation": {
        "real": "0.48405681451800412639228899543321180281617716277805699360259295899",
        "imag": "0.0"
      },
      "complex_error": {
        "real": "0.0000015197436909710693757987960732448374229226084517045878417684853363",
        "imag": "0.0"
      },
      "absolute_error": "0.0000015197436909710693757987960732448374229226084517045878417684853363",
      "envelope": "0.89398407780895595031096274058637284613311785089835450663357946447",
      "error_over_envelope": "0.0000016999672910235410382944599946420340702318757962983863643498260187",
      "error_over_eps2_envelope": "0.00067998691640941641531778399785681362809275031851935454573993040749",
      "transformed_series_tail_bound": "4.2158735539809809398488797092020037480557310064186809485244527601e-191",
      "series_diagnostics": {
        "terms": 85,
        "tail_bound": "9.3356553605185362296286500592514522184574377425889823921276311437e-194",
        "largest_term": "18.438073740437756515254746464128151630152897157451184340268010328",
        "estimated_cancellation_digits": "4.23556061153"
      },
      "x_label": "0.27",
      "eps_label": "0.05",
      "observed_order_after_envelope": "1.8074295367593093406983182202190092121839517440975958846762888567"
    },
    {
      "eps": "0.05",
      "x": {
        "real": "0.24",
        "imag": "0.01"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "-0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "xi": {
        "real": "0.29435452884798740997104118941239030833618929903796227809117325891",
        "imag": "-0.30764271793374756376143832215957154789539153043052848369128640334"
      },
      "F_direct_series": {
        "real": "0.27829115695110124459852594539605842975814797437490243486644713706",
        "imag": "0.075517953036697192456844455287864488681770605641028537175636992587"
      },
      "airy_approximation": {
        "real": "0.27829031910163886732046210126543463014941214428280925854168604531",
        "imag": "0.075517713162502263669494984514403424741371670462762860925004627386"
      },
      "complex_error": {
        "real": "0.00000083784946237727806384413062379960873583009209317632476109174596323",
        "imag": "0.00000023987419492878734947077346106394039893517826567625063236520162787"
      },
      "absolute_error": "0.00000087151095862222395828649536888798681448074942428959348693184665421",
      "envelope": "0.85739422121045531368185079311360264619198564569059888589142821989",
      "error_over_envelope": "0.0000010164646985745237036085248679604961409044357696271382872450281778",
      "error_over_eps2_envelope": "0.00040658587942980948144340994718419845636177430785085531489801127113",
      "transformed_series_tail_bound": "8.1661148069046696316596386737300871570467873395133899297448269273e-192",
      "series_diagnostics": {
        "terms": 84,
        "tail_bound": "8.8718636853384632835921397353101141704722635469454958035482141127e-194",
        "largest_term": "12.682613915297484240236635425557295290411859502283185782354232903",
        "estimated_cancellation_digits": "3.60728106233"
      },
      "x_label": "0.24+0.01i",
      "eps_label": "0.05",
      "observed_order_after_envelope": "2.0229743538355355465281217393822513807017276561904549645263363713"
    },
    {
      "eps": "0.05",
      "x": {
        "real": "0.24",
        "imag": "-0.01"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "xi": {
        "real": "0.29435452884798740997104118941239030833618929903796227809117325891",
        "imag": "0.30764271793374756376143832215957154789539153043052848369128640334"
      },
      "F_direct_series": {
        "real": "0.27829115695110124459852594539605842975814797437490243486644713706",
        "imag": "-0.075517953036697192456844455287864488681770605641028537175636992587"
      },
      "airy_approximation": {
        "real": "0.27829031910163886732046210126543463014941214428280925854168604531",
        "imag": "-0.075517713162502263669494984514403424741371670462762860925004627386"
      },
      "complex_error": {
        "real": "0.00000083784946237727806384413062379960873583009209317632476109174596323",
        "imag": "-0.00000023987419492878734947077346106394039893517826567625063236520162787"
      },
      "absolute_error": "0.00000087151095862222395828649536888798681448074942428959348693184665421",
      "envelope": "0.85739422121045531368185079311360264619198564569059888589142821989",
      "error_over_envelope": "0.0000010164646985745237036085248679604961409044357696271382872450281778",
      "error_over_eps2_envelope": "0.00040658587942980948144340994718419845636177430785085531489801127113",
      "transformed_series_tail_bound": "8.1661148069046696316596386737300871570467873395133899297448269273e-192",
      "series_diagnostics": {
        "terms": 84,
        "tail_bound": "8.8718636853384632835921397353101141704722635469454958035482141127e-194",
        "largest_term": "12.682613915297484240236635425557295290411859502283185782354232903",
        "estimated_cancellation_digits": "3.60728106233"
      },
      "x_label": "0.24-0.01i",
      "eps_label": "0.05",
      "observed_order_after_envelope": "2.0229743538355355465281217393822513807017276561904549645263363713"
    },
    {
      "eps": "0.05",
      "x": {
        "real": "0.26",
        "imag": "0.01"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "-0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "xi": {
        "real": "-0.29439692268926057289504021678390791498477568466620485232379600906",
        "imag": "-0.28249315580091303415063843697108003138273878016960008946635168797"
      },
      "F_direct_series": {
        "real": "0.43296748643100938391164640904205235053766536886912923961085174477",
        "imag": "0.067512992922166266731044932851293946827439591160358802784733978635"
      },
      "airy_approximation": {
        "real": "0.43296614587327581318419115841134000031599814227198863944398093101",
        "imag": "0.067512766758531363093053290008393596881691494310654422731445751671"
      },
      "complex_error": {
        "real": "0.00000134055773357072745525063071235022166722659714060016687081376345",
        "imag": "0.00000022616363490363799164284290034994574809684970438005328822696420577"
      },
      "absolute_error": "0.000001359501756817221460300395302669592302704347086471104949511265401",
      "envelope": "1.0755603355852138801627130237668696662663042186768894062536900431",
      "error_over_envelope": "0.0000012639939497931695821041420762644368884113346958046284311571014598",
      "error_over_eps2_envelope": "0.00050559757991726783284165683050577475536453387832185137246284058391",
      "transformed_series_tail_bound": "2.0320449983598997874221541197036463053039794666962816779747511028e-188",
      "series_diagnostics": {
        "terms": 84,
        "tail_bound": "7.3005709195667363963767082299565792473675063377894191622431383168e-191",
        "largest_term": "16.118627360352197933774590166450591475893107302865921674560466472",
        "estimated_cancellation_digits": "4.01023262135"
      },
      "x_label": "0.26+0.01i",
      "eps_label": "0.05",
      "observed_order_after_envelope": "1.9551825193537583377182136963498748809065469150191549273562019128"
    },
    {
      "eps": "0.05",
      "x": {
        "real": "0.26",
        "imag": "-0.01"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "xi": {
        "real": "-0.29439692268926057289504021678390791498477568466620485232379600906",
        "imag": "0.28249315580091303415063843697108003138273878016960008946635168797"
      },
      "F_direct_series": {
        "real": "0.43296748643100938391164640904205235053766536886912923961085174477",
        "imag": "-0.067512992922166266731044932851293946827439591160358802784733978635"
      },
      "airy_approximation": {
        "real": "0.43296614587327581318419115841134000031599814227198863944398093101",
        "imag": "-0.067512766758531363093053290008393596881691494310654422731445751671"
      },
      "complex_error": {
        "real": "0.00000134055773357072745525063071235022166722659714060016687081376345",
        "imag": "-0.00000022616363490363799164284290034994574809684970438005328822696420577"
      },
      "absolute_error": "0.000001359501756817221460300395302669592302704347086471104949511265401",
      "envelope": "1.0755603355852138801627130237668696662663042186768894062536900431",
      "error_over_envelope": "0.0000012639939497931695821041420762644368884113346958046284311571014598",
      "error_over_eps2_envelope": "0.00050559757991726783284165683050577475536453387832185137246284058391",
      "transformed_series_tail_bound": "2.0320449983598997874221541197036463053039794666962816779747511028e-188",
      "series_diagnostics": {
        "terms": 84,
        "tail_bound": "7.3005709195667363963767082299565792473675063377894191622431383168e-191",
        "largest_term": "16.118627360352197933774590166450591475893107302865921674560466472",
        "estimated_cancellation_digits": "4.01023262135"
      },
      "x_label": "0.26-0.01i",
      "eps_label": "0.05",
      "observed_order_after_envelope": "1.9551825193537583377182136963498748809065469150191549273562019128"
    },
    {
      "eps": "0.025",
      "x": "0.23",
      "chi": "0.083613538551769040979683884768729178429406689136933053333857458584",
      "xi": "0.97794987952047196831383894285249066443215086294271194898661578071",
      "F_direct_series": "0.14044737765443825261836329862940901054449865686131357425125118855",
      "airy_approximation": "0.14044727291811391014992902109250917400513527461684870690486084405",
      "complex_error": "0.00000010473632434246843427753689983653936338224446486734639034449551599",
      "absolute_error": "0.00000010473632434246843427753689983653936338224446486734639034449551599",
      "envelope": "0.44252701211967281358319763582819216221431385445796051318440742469",
      "error_over_envelope": "0.0000002366778105607359732766382608802585013013211213612374254881680965",
      "error_over_eps2_envelope": "0.0003786844968971775572426212174084136020821137941779798807810689544",
      "transformed_series_tail_bound": "7.4111357298739146539319505998626997213647219640100426249993051214e-188",
      "series_diagnostics": {
        "terms": 115,
        "tail_bound": "6.0161208105537296440564504359015405043851237058730514494776367332e-192",
        "largest_term": "421.20423211288920016693063693722501206902359898907134795328506108",
        "estimated_cancellation_digits": "7.56754730978"
      },
      "x_label": "0.23",
      "eps_label": "0.025",
      "observed_order_after_envelope": "2.0325465685077748882194185485321526703355538761044294500448872164"
    },
    {
      "eps": "0.025",
      "x": "0.25",
      "chi": "0.0",
      "xi": "0.0",
      "F_direct_series": "0.35520985826632026209234764386736009668401312098384240820468889566",
      "airy_approximation": "0.35520958579448046023844191266012871104181278481359135044794680177",
      "complex_error": "0.00000027247183980185390573120723138564220033617025105775674209388848681",
      "absolute_error": "0.00000027247183980185390573120723138564220033617025105775674209388848681",
      "envelope": "1.0",
      "error_over_envelope": "0.00000027247183980185390573120723138564220033617025105775674209388848681",
      "error_over_eps2_envelope": "0.0004359549436829662491699315702170275205378724016924107873502215789",
      "transformed_series_tail_bound": "9.4960754595509931047658213810636480181014619999729598678792508863e-186",
      "series_diagnostics": {
        "terms": 116,
        "tail_bound": "7.124707369066210153281477113561942102491547693581057509964378587e-191",
        "largest_term": "755.05386459159237983474039479520930792200435375902874485086258238",
        "estimated_cancellation_digits": "8.45227004998"
      },
      "x_label": "0.25",
      "eps_label": "0.025",
      "observed_order_after_envelope": "1.9978423341523863893058941739142694261678422892649666243845426217"
    },
    {
      "eps": "0.025",
      "x": "0.27",
      "chi": {
        "real": "-0.076763755482453805612720490063308251202752919732166278656014440657",
        "imag": "0.0"
      },
      "xi": {
        "real": "-0.89783433073012029592109476208578622023302810502498207396338052923",
        "imag": "0.0"
      },
      "F_direct_series": "0.52663864846569487501370613031800459822803771220832814085423493842",
      "airy_approximation": {
        "real": "0.52663823378098799490990267549374113857302533383532189122560256138",
        "imag": "0.0"
      },
      "complex_error": {
        "real": "0.00000041468470688010380345482426345965501237837300624962863237703129794",
        "imag": "0.0"
      },
      "absolute_error": "0.00000041468470688010380345482426345965501237837300624962863237703129794",
      "envelope": "0.85199182051252700727331095845825448774545688623794573149251479844",
      "error_over_envelope": "0.00000048672381224346109871926498024760700804887396719825740941786374575",
      "error_over_eps2_envelope": "0.0007787580995895377579508239683961712128781983475172118550685819932",
      "transformed_series_tail_bound": "3.7462589524382288298195038983846799486464473522403386770967988481e-187",
      "series_diagnostics": {
        "terms": 118,
        "tail_bound": "3.5305361539593628438610249996516937863819434270072293402578644319e-193",
        "largest_term": "1308.2620545607316834654819022872739780213836509227512289205809502",
        "estimated_cancellation_digits": "9.42093914816"
      },
      "x_label": "0.27",
      "eps_label": "0.025",
      "observed_order_after_envelope": "1.8043317246354804995587197093908508662499224221388612355279758328"
    },
    {
      "eps": "0.025",
      "x": {
        "real": "0.24",
        "imag": "0.01"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "-0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "xi": {
        "real": "0.46725868874489893404420585921047836226168119921638454867398435781",
        "imag": "-0.48835237407838694899823822990224463526181597353280682425878819333"
      },
      "F_direct_series": {
        "real": "0.22677528957605314517213537436623995333170018572191755434516012997",
        "imag": "0.1135484626664701751252034364276736611189461664700794456169194069"
      },
      "airy_approximation": {
        "real": "0.22677511916182396336571433581928508088771661754600423791815807562",
        "imag": "0.11354837432142802406992608202718776891773964255955187327059202203"
      },
      "complex_error": {
        "real": "0.00000017041422918180642103854695487244398356817591331642700205434773251",
        "imag": "0.000000088345042151055277354400485892201206523910527572346327384872218856"
      },
      "absolute_error": "0.00000019195274413329176690374275981916436437402819135708152755886181371",
      "envelope": "0.77148307096296260183270246227258522982642596844445722354669838254",
      "error_over_envelope": "0.00000024881005346455235946705041017683019606528590926224909384250432427",
      "error_over_eps2_envelope": "0.00039809608554328377514728065628292831370445745481959855014800691883",
      "transformed_series_tail_bound": "3.0491741022199763626142752350820091475869967229805350692886787645e-188",
      "series_diagnostics": {
        "terms": 116,
        "tail_bound": "6.9168663117615615901857577005026978804196644957896121673324012287e-193",
        "largest_term": "570.83845245648526591441935332019913699623369180078125847215426189",
        "estimated_cancellation_digits": "7.99661207963"
      },
      "x_label": "0.24+0.01i",
      "eps_label": "0.025",
      "observed_order_after_envelope": "2.0304434262536836550555306796034624467117850813816090198461017499"
    },
    {
      "eps": "0.025",
      "x": {
        "real": "0.24",
        "imag": "-0.01"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "xi": {
        "real": "0.46725868874489893404420585921047836226168119921638454867398435781",
        "imag": "0.48835237407838694899823822990224463526181597353280682425878819333"
      },
      "F_direct_series": {
        "real": "0.22677528957605314517213537436623995333170018572191755434516012997",
        "imag": "-0.1135484626664701751252034364276736611189461664700794456169194069"
      },
      "airy_approximation": {
        "real": "0.22677511916182396336571433581928508088771661754600423791815807562",
        "imag": "-0.11354837432142802406992608202718776891773964255955187327059202203"
      },
      "complex_error": {
        "real": "0.00000017041422918180642103854695487244398356817591331642700205434773251",
        "imag": "-0.000000088345042151055277354400485892201206523910527572346327384872218856"
      },
      "absolute_error": "0.00000019195274413329176690374275981916436437402819135708152755886181371",
      "envelope": "0.77148307096296260183270246227258522982642596844445722354669838254",
      "error_over_envelope": "0.00000024881005346455235946705041017683019606528590926224909384250432427",
      "error_over_eps2_envelope": "0.00039809608554328377514728065628292831370445745481959855014800691883",
      "transformed_series_tail_bound": "3.0491741022199763626142752350820091475869967229805350692886787645e-188",
      "series_diagnostics": {
        "terms": 116,
        "tail_bound": "6.9168663117615615901857577005026978804196644957896121673324012287e-193",
        "largest_term": "570.83845245648526591441935332019913699623369180078125847215426189",
        "estimated_cancellation_digits": "7.99661207963"
      },
      "x_label": "0.24-0.01i",
      "eps_label": "0.025",
      "observed_order_after_envelope": "2.0304434262536836550555306796034624467117850813816090198461017499"
    },
    {
      "eps": "0.025",
      "x": {
        "real": "0.26",
        "imag": "0.01"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "-0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "xi": {
        "real": "-0.46732598477313292574270953190589079050077097015806665668797387804",
        "imag": "-0.44842993269218582223771809382465897880993857143197129995459597326"
      },
      "F_direct_series": {
        "real": "0.48857191380071314754109070650012140078230766411101159727013257214",
        "imag": "0.10052209633751314673895887417248392604003487745733585942380357741"
      },
      "airy_approximation": {
        "real": "0.48857153503325402607265890452602365599755957959356850510670347301",
        "imag": "0.10052201327064133216403250452289304515128925004394677967179301815"
      },
      "complex_error": {
        "real": "0.00000037876745912146843180197409774478474808451744309216342909912988001",
        "imag": "0.000000083066871814574926369649590880888745627413389079752010559255995767"
      },
      "absolute_error": "0.00000038776912368365829167986595073345852500228118297594837335161074636",
      "envelope": "1.2115866809036003334411634100425200128098903681853519984654132763",
      "error_over_envelope": "0.0000003200506656234124359179024467394258155751196378839971128839409433",
      "error_over_eps2_envelope": "0.00051208106499745989746864391478308130492019142061439538061430550927",
      "transformed_series_tail_bound": "2.3732562371291865938704581314833840390077138826644053713530257897e-186",
      "series_diagnostics": {
        "terms": 117,
        "tail_bound": "5.8873524889185550693518932126207182893633766854046565563412697183e-192",
        "largest_term": "998.7532704813144408689018039977449694126350019242380140854818035",
        "estimated_cancellation_digits": "8.90695132873"
      },
      "x_label": "0.26+0.01i",
      "eps_label": "0.025",
      "observed_order_after_envelope": "1.9816173438023078246330508821537509109890862245495092567482350135"
    },
    {
      "eps": "0.025",
      "x": {
        "real": "0.26",
        "imag": "-0.01"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "xi": {
        "real": "-0.46732598477313292574270953190589079050077097015806665668797387804",
        "imag": "0.44842993269218582223771809382465897880993857143197129995459597326"
      },
      "F_direct_series": {
        "real": "0.48857191380071314754109070650012140078230766411101159727013257214",
        "imag": "-0.10052209633751314673895887417248392604003487745733585942380357741"
      },
      "airy_approximation": {
        "real": "0.48857153503325402607265890452602365599755957959356850510670347301",
        "imag": "-0.10052201327064133216403250452289304515128925004394677967179301815"
      },
      "complex_error": {
        "real": "0.00000037876745912146843180197409774478474808451744309216342909912988001",
        "imag": "-0.000000083066871814574926369649590880888745627413389079752010559255995767"
      },
      "absolute_error": "0.00000038776912368365829167986595073345852500228118297594837335161074636",
      "envelope": "1.2115866809036003334411634100425200128098903681853519984654132763",
      "error_over_envelope": "0.0000003200506656234124359179024467394258155751196378839971128839409433",
      "error_over_eps2_envelope": "0.00051208106499745989746864391478308130492019142061439538061430550927",
      "transformed_series_tail_bound": "2.3732562371291865938704581314833840390077138826644053713530257897e-186",
      "series_diagnostics": {
        "terms": 117,
        "tail_bound": "5.8873524889185550693518932126207182893633766854046565563412697183e-192",
        "largest_term": "998.7532704813144408689018039977449694126350019242380140854818035",
        "estimated_cancellation_digits": "8.90695132873"
      },
      "x_label": "0.26-0.01i",
      "eps_label": "0.025",
      "observed_order_after_envelope": "1.9816173438023078246330508821537509109890862245495092567482350135"
    },
    {
      "eps": "0.0125",
      "x": "0.23",
      "chi": "0.083613538551769040979683884768729178429406689136933053333857458584",
      "xi": "1.5523986675229711382026414070431893750430143829219993469118683115",
      "F_direct_series": "0.06755164451236897291079343458258212436614402511166575154990354803",
      "airy_approximation": "0.067551631906730020520008561582311876067043467752539854792377223586",
      "complex_error": "0.000000012605638952390784873000270248299100557359125896757526324444122781",
      "absolute_error": "0.000000012605638952390784873000270248299100557359125896757526324444122781",
      "envelope": "0.21789641494872845971083351715621812056823572594682266128894207188",
      "error_over_envelope": "0.000000057851520665711372284862228040444933722885365839350035949244929902",
      "error_over_eps2_envelope": "0.00037024973226055278262311825945884757582646634137184023007516755137",
      "transformed_series_tail_bound": "2.3859555678737374955209616088692220461065757760976014795253611207e-182",
      "series_diagnostics": {
        "terms": 160,
        "tail_bound": "2.6920470781802328098812784045605608323056709967666486745679737251e-191",
        "largest_term": "885432.16866138972355812201486806067473577919264627577996340605111",
        "estimated_cancellation_digits": "16.0650990714"
      },
      "x_label": "0.23",
      "eps_label": "0.0125",
      "observed_order_after_envelope": "2.0324976671570179357720140501754394880136859866041550816489264087"
    },
    {
      "eps": "0.0125",
      "x": "0.25",
      "chi": "0.0",
      "xi": "0.0",
      "F_direct_series": "0.35511923653695298414905385013083825297041764919832338114550582293",
      "airy_approximation": "0.3551191683364622433674425242133139822595232676010036302221497381",
      "complex_error": "0.000000068200490740781611325917524270710894381597319750923356084831139018",
      "absolute_error": "0.000000068200490740781611325917524270710894381597319750923356084831139018",
      "envelope": "1.0",
      "error_over_envelope": "0.000000068200490740781611325917524270710894381597319750923356084831139018",
      "error_over_eps2_envelope": "0.00043648314074100231248587215533254972404222284640590947894291928972",
      "transformed_series_tail_bound": "2.2374946496773316691508065383567471266604769214535145280853451841e-181",
      "series_diagnostics": {
        "terms": 163,
        "tail_bound": "2.1565746188745873195090755593795892394753716246983335795520315393e-192",
        "largest_term": "2877381.7203566795515536409053423063053425419615852877721546917563",
        "estimated_cancellation_digits": "17.9246207978"
      },
      "x_label": "0.25",
      "eps_label": "0.0125",
      "observed_order_after_envelope": "1.9982531084258003176664807630854240994594912685623431028976133304"
    },
    {
      "eps": "0.0125",
      "x": "0.27",
      "chi": {
        "real": "-0.076763755482453805612720490063308251202752919732166278656014440657",
        "imag": "0.0"
      },
      "xi": {
        "real": "-1.4252231610941572825285284744152104106279550092617402682114724645",
        "imag": "0.0"
      },
      "F_direct_series": "0.48057267703518693541413734810790349784573016554222829843993391332",
      "airy_approximation": {
        "real": "0.48057258201296620854838231729418240584429870595405396861233443795",
        "imag": "0.0"
      },
      "complex_error": {
        "real": "0.000000095022220726865755030813721092001431459588174329827599475373232864",
        "imag": "0.0"
      },
      "absolute_error": "0.000000095022220726865755030813721092001431459588174329827599475373232864",
      "envelope": "0.80133123837663020089332864995660465620566437442196569834986744175",
      "error_over_envelope": "0.00000011858045234747827894007695228814753702507849574596814979549355873",
      "error_over_eps2_envelope": "0.00075891489502386098521649249464414423696050237277419615869115877585",
      "transformed_series_tail_bound": "1.0347411652387716562520768708524406204720985034593882920207825786e-178",
      "series_diagnostics": {
        "terms": 165,
        "tail_bound": "1.5735270067508143926938605359155822753052060497733051641366502654e-191",
        "largest_term": "9170436.2046003335309221620403242812755060727335020444610101746885",
        "estimated_cancellation_digits": "20.0985884445"
      },
      "x_label": "0.27",
      "eps_label": "0.0125",
      "observed_order_after_envelope": "2.0372371527836451658546851512844627179272305277192465109913066627"
    },
    {
      "eps": "0.0125",
      "x": {
        "real": "0.24",
        "imag": "0.01"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "-0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "xi": {
        "real": "0.74172693405493405580653392082435694999330696959082160521912704712",
        "imag": "-0.77521107234319911130092947563050512542108509212143413931975764888"
      },
      "F_direct_series": {
        "real": "0.13789878440630398586726993797082919972808067916023821581476566858",
        "imag": "0.15252792397726361829427803455968254161655638725487303847760312929"
      },
      "airy_approximation": {
        "real": "0.13789875870142300871459221003718039117925540738889640759849106663",
        "imag": "0.15252789471602554163339720309709452318368774408989380907441110881"
      },
      "complex_error": {
        "real": "0.000000025704880977152677727933648808548825271771341808216274601952843868",
        "imag": "0.000000029261238076660880831462588018432868643164979229403192020483342503"
      },
      "absolute_error": "0.000000038948183010618276654138679267801074013725438402995419977304930098",
      "envelope": "0.64214074662809769155294622236521213753088044653151407058261344118",
      "error_over_envelope": "0.00000006065365453778859915969851684221745736435639891243624830011571687",
      "error_over_eps2_envelope": "0.00038818338904184703462207050779019172713188095303959198912074058797",
      "transformed_series_tail_bound": "7.6934851501289811017060487488542021090878824835923127685106131484e-183",
      "series_diagnostics": {
        "terms": 162,
        "tail_bound": "6.7785089499925451330212248694393302390382380955508875331772547957e-193",
        "largest_term": "1626283.6063293554590490293677558768993051195782652083244303475958",
        "estimated_cancellation_digits": "16.9531134147"
      },
      "x_label": "0.24+0.01i",
      "eps_label": "0.0125",
      "observed_order_after_envelope": "2.0363783013033556561398885452200278447123562327374611836361313741"
    },
    {
      "eps": "0.0125",
      "x": {
        "real": "0.24",
        "imag": "-0.01"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "xi": {
        "real": "0.74172693405493405580653392082435694999330696959082160521912704712",
        "imag": "0.77521107234319911130092947563050512542108509212143413931975764888"
      },
      "F_direct_series": {
        "real": "0.13789878440630398586726993797082919972808067916023821581476566858",
        "imag": "-0.15252792397726361829427803455968254161655638725487303847760312929"
      },
      "airy_approximation": {
        "real": "0.13789875870142300871459221003718039117925540738889640759849106663",
        "imag": "-0.15252789471602554163339720309709452318368774408989380907441110881"
      },
      "complex_error": {
        "real": "0.000000025704880977152677727933648808548825271771341808216274601952843868",
        "imag": "-0.000000029261238076660880831462588018432868643164979229403192020483342503"
      },
      "absolute_error": "0.000000038948183010618276654138679267801074013725438402995419977304930098",
      "envelope": "0.64214074662809769155294622236521213753088044653151407058261344118",
      "error_over_envelope": "0.00000006065365453778859915969851684221745736435639891243624830011571687",
      "error_over_eps2_envelope": "0.00038818338904184703462207050779019172713188095303959198912074058797",
      "transformed_series_tail_bound": "7.6934851501289811017060487488542021090878824835923127685106131484e-183",
      "series_diagnostics": {
        "terms": 162,
        "tail_bound": "6.7785089499925451330212248694393302390382380955508875331772547957e-193",
        "largest_term": "1626283.6063293554590490293677558768993051195782652083244303475958",
        "estimated_cancellation_digits": "16.9531134147"
      },
      "x_label": "0.24-0.01i",
      "eps_label": "0.0125",
      "observed_order_after_envelope": "2.0363783013033556561398885452200278447123562327374611836361313741"
    },
    {
      "eps": "0.0125",
      "x": {
        "real": "0.26",
        "imag": "0.01"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "-0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "xi": {
        "real": "-0.7418337598409459758818529527037503839848906802268201049843426098",
        "imag": "-0.71183814688960465900296990020301414277162854219982995857709515877"
      },
      "F_direct_series": {
        "real": "0.61123179284645036149260054167904780519320694502571587997658032741",
        "imag": "0.1274037013576470799445419282319506587268081095074809312655328123"
      },
      "airy_approximation": {
        "real": "0.61123167420414775248986053500494835642285719458471204205347655882",
        "imag": "0.12740367490214758725761012464947260277225770457569329659000378648"
      },
      "complex_error": {
        "real": "0.00000011864230260900274000667409944877034975044100383792310376859125377",
        "imag": "0.000000026455499492686931803582478055954550404931787634675529025826294594"
      },
      "absolute_error": "0.00000012155611634867962033572783126029241363217378681388975013992477862",
      "envelope": "1.5789608032249958061840568074586933483673845681872192163526765393",
      "error_over_envelope": "0.000000076984885312164613627163105833881549041528743542630609749922836346",
      "error_over_eps2_envelope": "0.00049270326599785352721384387733684191386578395867283590239950615261",
      "transformed_series_tail_bound": "6.8721288502720723679212815049811299684468947564869170264464323778e-180",
      "series_diagnostics": {
        "terms": 164,
        "tail_bound": "7.2410049585393357376053264113364989847695224764133715289115558791e-192",
        "largest_term": "5239771.7047397829205290902383242008699180964925025970723112677378",
        "estimated_cancellation_digits": "18.9011638388"
      },
      "x_label": "0.26+0.01i",
      "eps_label": "0.0125",
      "observed_order_after_envelope": "2.0556531792351003294662212223839758719353418992463843356974302777"
    },
    {
      "eps": "0.0125",
      "x": {
        "real": "0.26",
        "imag": "-0.01"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "xi": {
        "real": "-0.7418337598409459758818529527037503839848906802268201049843426098",
        "imag": "0.71183814688960465900296990020301414277162854219982995857709515877"
      },
      "F_direct_series": {
        "real": "0.61123179284645036149260054167904780519320694502571587997658032741",
        "imag": "-0.1274037013576470799445419282319506587268081095074809312655328123"
      },
      "airy_approximation": {
        "real": "0.61123167420414775248986053500494835642285719458471204205347655882",
        "imag": "-0.12740367490214758725761012464947260277225770457569329659000378648"
      },
      "complex_error": {
        "real": "0.00000011864230260900274000667409944877034975044100383792310376859125377",
        "imag": "-0.000000026455499492686931803582478055954550404931787634675529025826294594"
      },
      "absolute_error": "0.00000012155611634867962033572783126029241363217378681388975013992477862",
      "envelope": "1.5789608032249958061840568074586933483673845681872192163526765393",
      "error_over_envelope": "0.000000076984885312164613627163105833881549041528743542630609749922836346",
      "error_over_eps2_envelope": "0.00049270326599785352721384387733684191386578395867283590239950615261",
      "transformed_series_tail_bound": "6.8721288502720723679212815049811299684468947564869170264464323778e-180",
      "series_diagnostics": {
        "terms": 164,
        "tail_bound": "7.2410049585393357376053264113364989847695224764133715289115558791e-192",
        "largest_term": "5239771.7047397829205290902383242008699180964925025970723112677378",
        "estimated_cancellation_digits": "18.9011638388"
      },
      "x_label": "0.26-0.01i",
      "eps_label": "0.0125",
      "observed_order_after_envelope": "2.0556531792351003294662212223839758719353418992463843356974302777"
    },
    {
      "eps": "0.00625",
      "x": "0.23",
      "chi": "0.083613538551769040979683884768729178429406689136933053333857458584",
      "xi": "2.4642792778999955259265275922172908792535764214768394791621769151",
      "F_direct_series": "0.016876572265602697289892811633638478159140891548598298627331796378",
      "airy_approximation": "0.016876571477855386526455097283484117102877847805808495150392993579",
      "complex_error": "0.00000000078774731076343771435015436105626304374278980347693880279921751254",
      "absolute_error": "0.00000000078774731076343771435015436105626304374278980347693880279921751254",
      "envelope": "0.055599540234399934845880385027339743005838866656133421214115883878",
      "error_over_envelope": "0.00000001416823425953532218133287650347137094932509969862471464681183718",
      "error_over_eps2_envelope": "0.00036270679704410424784212163848886709630272255228479269495838303181",
      "transformed_series_tail_bound": "3.5924902272414462179000605510329864526795782907370732177891223076e-172",
      "series_diagnostics": {
        "terms": 227,
        "tail_bound": "6.9762375775726488470223250022577050250198066076726327956617855265e-191",
        "largest_term": "5484204563655.8815099982655127221617476663097052659784876778672712",
        "estimated_cancellation_digits": "33.2236037356"
      },
      "x_label": "0.23",
      "eps_label": "0.00625",
      "observed_order_after_envelope": "2.0296949109121633485263371815383659775744530369931049159185854841"
    },
    {
      "eps": "0.00625",
      "x": "0.25",
      "chi": "0.0",
      "xi": "0.0",
      "F_direct_series": "0.35507376647950529624585311312807542872657323336453630972248667545",
      "airy_approximation": "0.35507374941259651306797056510279675406377268329771709906445011848",
      "complex_error": "0.00000001706690878317788254802527867466280055006681921065803655697723007",
      "absolute_error": "0.00000001706690878317788254802527867466280055006681921065803655697723007",
      "envelope": "1.0",
      "error_over_envelope": "0.00000001706690878317788254802527867466280055006681921065803655697723007",
      "error_over_eps2_envelope": "0.00043691286484935379322944713407136769408171057179284573585861708979",
      "transformed_series_tail_bound": "1.7983734821767085290848715665794611176798311248972631300428301016e-168",
      "series_diagnostics": {
        "terms": 232,
        "tail_bound": "2.5484136799961945716237153372602428259382074486087323835009173667e-191",
        "largest_term": "60106317613596.338346860435933466327759555753805019373101765703974",
        "estimated_cancellation_digits": "37.0772114973"
      },
      "x_label": "0.25",
      "eps_label": "0.00625",
      "observed_order_after_envelope": "1.9985803441139473506588025135957032799081791169190422304524554621"
    },
    {
      "eps": "0.00625",
      "x": "0.27",
      "chi": {
        "real": "-0.076763755482453805612720490063308251202752919732166278656014440657",
        "imag": "0.0"
      },
      "xi": {
        "real": "-2.2624007452103078962204186706035057540366125855504641137372244488",
        "imag": "0.0"
      },
      "F_direct_series": "0.052433894126387003971539365802488032834245713982011325342461061878",
      "airy_approximation": {
        "real": "0.052433891369762219722339914658052946052779131228084281353284345994",
        "imag": "0.0"
      },
      "complex_error": {
        "real": "0.0000000027566247842491994511444350867814665827539270439891767158837459902",
        "imag": "0.0"
      },
      "absolute_error": "0.0000000027566247842491994511444350867814665827539270439891767158837459902",
      "envelope": "0.7440732182866918114028066151852558723808998952740210695929150502",
      "error_over_envelope": "0.0000000037047762458063239125912613473961742943384505415242504174309576452",
      "error_over_eps2_envelope": "0.000094842271892641892162336290493342061935064333863020810686232515717",
      "transformed_series_tail_bound": "9.2520192327839765965598438234396651081686985931843496687515908863e-166",
      "series_diagnostics": {
        "terms": 237,
        "tail_bound": "3.2636722939912388601459022938089299771364439997292863773990973089e-192",
        "largest_term": "632259127270032.51247172956774884723456394438951290558208402125697",
        "estimated_cancellation_digits": "42.5338129769"
      },
      "x_label": "0.27",
      "eps_label": "0.00625",
      "observed_order_after_envelope": "5.0003359831105005299609570621765903373987176812720631282033155686"
    },
    {
      "eps": "0.00625",
      "x": {
        "real": "0.24",
        "imag": "0.01"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "-0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "xi": {
        "real": "1.1774181153919496398841647576495612333447571961518491123646930357",
        "imag": "-1.2305708717349902550457532886382861915815661217221139347651456134"
      },
      "F_direct_series": {
        "real": "0.0030441017932662732048186310418620966021207698327215539048457626273",
        "imag": "0.14421622261843472588379053382093464413748705709965128693379022288"
      },
      "airy_approximation": {
        "real": "0.0030441017480720471690607450056092921126232872919410704488988943701",
        "imag": "0.14421621578364148340103469384729227981384254604590964332463949226"
      },
      "complex_error": {
        "real": "0.000000000045194226035757886036252804489497482540780483455946868257268440304",
        "imag": "0.0000000068347932424827558399736423643236445110537416436091507306127627144"
      },
      "absolute_error": "0.0000000068349426614679741909656899366429963488401410573179807373720401903",
      "envelope": "0.46300228410698589245373796274954145333458078542782731725941757131",
      "error_over_envelope": "0.000000014762222339034130249395522212365840186423865860458563358005780585",
      "error_over_eps2_envelope": "0.00037791289187927373438452536863656550877245096602773922196494798298",
      "transformed_series_tail_bound": "6.6627218308179102797706933023602344731205571957483019226717884056e-171",
      "series_diagnostics": {
        "terms": 230,
        "tail_bound": "7.8896703767569415647965502155248535655353790592388601555613481884e-192",
        "largest_term": "18715203968347.100876503237177532736858581738647693925088530642835",
        "estimated_cancellation_digits": "35.0396765442"
      },
      "x_label": "0.24+0.01i",
      "eps_label": "0.00625",
      "observed_order_after_envelope": "2.0386846496398954609967630701894523353752645892881443001223371714"
    },
    {
      "eps": "0.00625",
      "x": {
        "real": "0.24",
        "imag": "-0.01"
      },
      "chi": {
        "real": "0.039950055931473532766969350323411898429839683121405354870385856595",
        "imag": "0.041753540658825109127480191204469863257283697104087072923472187252"
      },
      "xi": {
        "real": "1.1774181153919496398841647576495612333447571961518491123646930357",
        "imag": "1.2305708717349902550457532886382861915815661217221139347651456134"
      },
      "F_direct_series": {
        "real": "0.0030441017932662732048186310418620966021207698327215539048457626273",
        "imag": "-0.14421622261843472588379053382093464413748705709965128693379022288"
      },
      "airy_approximation": {
        "real": "0.0030441017480720471690607450056092921126232872919410704488988943701",
        "imag": "-0.14421621578364148340103469384729227981384254604590964332463949226"
      },
      "complex_error": {
        "real": "0.000000000045194226035757886036252804489497482540780483455946868257268440304",
        "imag": "-0.0000000068347932424827558399736423643236445110537416436091507306127627144"
      },
      "absolute_error": "0.0000000068349426614679741909656899366429963488401410573179807373720401903",
      "envelope": "0.46300228410698589245373796274954145333458078542782731725941757131",
      "error_over_envelope": "0.000000014762222339034130249395522212365840186423865860458563358005780585",
      "error_over_eps2_envelope": "0.00037791289187927373438452536863656550877245096602773922196494798298",
      "transformed_series_tail_bound": "6.6627218308179102797706933023602344731205571957483019226717884056e-171",
      "series_diagnostics": {
        "terms": 230,
        "tail_bound": "7.8896703767569415647965502155248535655353790592388601555613481884e-192",
        "largest_term": "18715203968347.100876503237177532736858581738647693925088530642835",
        "estimated_cancellation_digits": "35.0396765442"
      },
      "x_label": "0.24-0.01i",
      "eps_label": "0.00625",
      "observed_order_after_envelope": "2.0386846496398954609967630701894523353752645892881443001223371714"
    },
    {
      "eps": "0.00625",
      "x": {
        "real": "0.26",
        "imag": "0.01"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "-0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "xi": {
        "real": "-1.1775876907570422915801608671356316599391027386648194092951840362",
        "imag": "-1.1299726232036521366025537478843201255309551206784003578654067519"
      },
      "F_direct_series": {
        "real": "0.98040979990364200341480430054447190351635688447317187709098828303",
        "imag": "0.030134805059825560617302215054275129991212769913365161619093006652"
      },
      "airy_approximation": {
        "real": "0.98040975217022436967685574994615019286800493199388348885556166268",
        "imag": "0.030134802860976866465580370287917096386765399320729376393881953356"
      },
      "complex_error": {
        "real": "0.000000047733417633737948550598321710648351952479288388235426620351718034",
        "imag": "0.0000000021988486941517218447663580336044473705926357852252110532962577039"
      },
      "absolute_error": "0.000000047784035980404770197904374959722589678999071129832273170963669268",
      "envelope": "2.7875101298262078853269652465690548105406929551470655190472348278",
      "error_over_envelope": "0.000000017142192765191475063338980047668896487917223087475631998329735372",
      "error_over_eps2_envelope": "0.00043884013478890176162147788922032375009068091103937617915724122552",
      "transformed_series_tail_bound": "5.3899227533911704538466871025119338672419731166511290698185921957e-166",
      "series_diagnostics": {
        "terms": 234,
        "tail_bound": "9.1281488354682471823713025338825315656579305445544516974058801802e-191",
        "largest_term": "200476638678228.21059276993661833792306883012380795823795775390129",
        "estimated_cancellation_digits": "39.0816509016"
      },
      "x_label": "0.26+0.01i",
      "eps_label": "0.00625",
      "observed_order_after_envelope": "2.167023559286278847073400565188616658680212332267461872668235468"
    },
    {
      "eps": "0.00625",
      "x": {
        "real": "0.26",
        "imag": "-0.01"
      },
      "chi": {
        "real": "-0.039955809660952882851154666748226751056977021519640962093778492607",
        "imag": "0.038340219933674398178867461602687394155336738964378973015542826838"
      },
      "xi": {
        "real": "-1.1775876907570422915801608671356316599391027386648194092951840362",
        "imag": "1.1299726232036521366025537478843201255309551206784003578654067519"
      },
      "F_direct_series": {
        "real": "0.98040979990364200341480430054447190351635688447317187709098828303",
        "imag": "-0.030134805059825560617302215054275129991212769913365161619093006652"
      },
      "airy_approximation": {
        "real": "0.98040975217022436967685574994615019286800493199388348885556166268",
        "imag": "-0.030134802860976866465580370287917096386765399320729376393881953356"
      },
      "complex_error": {
        "real": "0.000000047733417633737948550598321710648351952479288388235426620351718034",
        "imag": "-0.0000000021988486941517218447663580336044473705926357852252110532962577039"
      },
      "absolute_error": "0.000000047784035980404770197904374959722589678999071129832273170963669268",
      "envelope": "2.7875101298262078853269652465690548105406929551470655190472348278",
      "error_over_envelope": "0.000000017142192765191475063338980047668896487917223087475631998329735372",
      "error_over_eps2_envelope": "0.00043884013478890176162147788922032375009068091103937617915724122552",
      "transformed_series_tail_bound": "5.3899227533911704538466871025119338672419731166511290698185921957e-166",
      "series_diagnostics": {
        "terms": 234,
        "tail_bound": "9.1281488354682471823713025338825315656579305445544516974058801802e-191",
        "largest_term": "200476638678228.21059276993661833792306883012380795823795775390129",
        "estimated_cancellation_digits": "39.0816509016"
      },
      "x_label": "0.26-0.01i",
      "eps_label": "0.00625",
      "observed_order_after_envelope": "2.167023559286278847073400565188616658680212332267461872668235468"
    }
  ],
  "worst_ratios_by_eps": [
    {
      "eps": "0.1",
      "worst_x": "0.27",
      "max_error_over_eps2_envelope": "0.00059501932484913870646326096979810184112342870379064997297000027751",
      "max_absolute_error": "0.0000055136813930815876418584718634178232133523677831026518662277200154"
    },
    {
      "eps": "0.05",
      "worst_x": "0.27",
      "max_error_over_eps2_envelope": "0.00067998691640941641531778399785681362809275031851935454573993040749",
      "max_absolute_error": "0.0000015197436909710693757987960732448374229226084517045878417684853363"
    },
    {
      "eps": "0.025",
      "worst_x": "0.27",
      "max_error_over_eps2_envelope": "0.0007787580995895377579508239683961712128781983475172118550685819932",
      "max_absolute_error": "0.00000041468470688010380345482426345965501237837300624962863237703129794"
    },
    {
      "eps": "0.0125",
      "worst_x": "0.27",
      "max_error_over_eps2_envelope": "0.00075891489502386098521649249464414423696050237277419615869115877585",
      "max_absolute_error": "0.00000012155611634867962033572783126029241363217378681388975013992477862"
    },
    {
      "eps": "0.00625",
      "worst_x": "0.26+0.01i",
      "max_error_over_eps2_envelope": "0.00043884013478890176162147788922032375009068091103937617915724122552",
      "max_absolute_error": "0.000000047784035980404770197904374959722589678999071129832273170963669268"
    }
  ],
  "overall_worst": {
    "eps": "0.025",
    "x": "0.27",
    "error_over_eps2_envelope": "0.0007787580995895377579508239683961712128781983475172118550685819932"
  },
  "log_zero_tests": [
    {
      "eps": "0.1",
      "n": 1,
      "airy_zero": "-2.3381074104597670384891972524467354406385401456723878524838544372",
      "rho": "0.39698782185618203650003675260559412411252969935545998111862500557",
      "log_4rho_direct_series_root": "0.46244468692920933633542118003921058652098116983870688599550204547",
      "log_4rho_approximation": "0.46244942164237468102023030623021505613658741371228905865003405988",
      "residual": "-0.0000047347131653446848091261910044696156062438735821726545320144134492",
      "residual_over_eps8thirds": "-0.0021976591758623303895284187307091610346899034157494361506053504397",
      "normalized_root_residual": "6.6330359097410220122954256936502607046041627003906768850275928874e-219",
      "iterations": 6,
      "eps_label": "0.1"
    },
    {
      "eps": "0.05",
      "n": 1,
      "airy_zero": "-2.3381074104597670384891972524467354406385401456723878524838544372",
      "rho": "0.33603393151098291235801869212161865934618074130269445843890854051",
      "log_4rho_direct_series_root": "0.29575122364198045656520987194227193157175685019795293823187857343",
      "log_4rho_approximation": "0.29575193831695141026288643436590631200402555779700415916883360717",
      "residual": "-0.00000071467497095369767656242363438043226870759905122093695503373245299",
      "residual_over_eps8thirds": "-0.002106308083426660495128173568404020542409542754808521101573033306",
      "normalized_root_residual": "3.0881812820905725876764249338435470633918996412231740974422889908e-216",
      "iterations": 6,
      "eps_label": "0.05",
      "observed_residual_order": "2.7279178593172541307986415568923386732086992686125533393952654611"
    },
    {
      "eps": "0.025",
      "n": 1,
      "airy_zero": "-2.3381074104597670384891972524467354406385401456723878524838544372",
      "rho": "0.30193585212495487115727397641346191792108789972176298498625154737",
      "log_4rho_direct_series_root": "0.18875366676811677815641028215140238725990214152061134202747532646",
      "log_4rho_approximation": "0.18875377609943392347824741855918220205274929479361348988523602319",
      "residual": "-0.00000010933131714532183713640777981479284715327300214785776069672234462",
      "residual_over_eps8thirds": "-0.0020459949483206240180672185344379539291522971892327681756237998177",
      "normalized_root_residual": "1.9332667262890936317528986288695640052098205110125829138159597457e-210",
      "iterations": 6,
      "eps_label": "0.025",
      "observed_residual_order": "2.7085805541920216352885120982580566341236245067532143563049008584"
    },
    {
      "eps": "0.0125",
      "n": 1,
      "airy_zero": "-2.3381074104597670384891972524467354406385401456723878524838544372",
      "rho": "0.28193487655136799645725190153602249791174979417137303974513661975",
      "log_4rho_direct_series_root": "0.12021519219144822036204208411702246140904205702901209576964273193",
      "log_4rho_approximation": "0.12021520908163917065707802027270359303138454623900940733386936414",
      "residual": "-0.000000016890190950295035936155681131622342489209997311564226632213437287",
      "residual_over_eps8thirds": "-0.0020069714358394124636085861774165600537836619632520194394687649815",
      "normalized_root_residual": "3.5017170795867021314206951065872840361996491760846586168552458263e-200",
      "iterations": 6,
      "eps_label": "0.0125",
      "observed_residual_order": "2.6944491659242747510743446708393699447105123070279676468332501559"
    },
    {
      "eps": "0.00625",
      "n": 1,
      "airy_zero": "-2.3381074104597670384891972524467354406385401456723878524838544372",
      "rho": "0.2698535011758733702831029017706987644086584444897756164043818723",
      "log_4rho_direct_series_root": "0.076418305644356518217058992130423165010416389302104643221908633518",
      "log_4rho_approximation": "0.076418308271296406199288359356104643966725833874996120652841677784",
      "residual": "-0.0000000026269398879822293672256814789563094445728914774309330442657205053",
      "residual_over_eps8thirds": "-0.0019819989590756109868180658820893376651595704796519799288302677504",
      "normalized_root_residual": "4.166982487647514442987385363127408674747288640494694554210341757e-180",
      "iterations": 5,
      "eps_label": "0.00625",
      "observed_residual_order": "2.6847305455627545567882046482186891033872664324615208805466410908"
    },
    {
      "eps": "0.1",
      "n": 2,
      "airy_zero": "-4.087949444130970616636988701457391060224764699108529754984160876",
      "rho": "0.58955505627124280488232164904467246566604117464158996987505755608",
      "log_4rho_direct_series_root": "0.85790719261630970128476323901031328203316650344970147619480408902",
      "log_4rho_approximation": "0.8578968146094550026015460794993570763294482523156465744914348745",
      "residual": "0.000010378006854698683217159510956205703718251134054901703369214521284",
      "residual_over_eps8thirds": "0.0048170440731926285146418539310527386178024802182498594678654124642",
      "normalized_root_residual": "8.3293316797548016937163289587007240079547661740233321015532578749e-218",
      "iterations": 6,
      "eps_label": "0.1"
    },
    {
      "eps": "0.05",
      "n": 2,
      "airy_zero": "-4.087949444130970616636988701457391060224764699108529754984160876",
      "rho": "0.42917877177950317686087753580346745622986140928129189906093794865",
      "log_4rho_direct_series_root": "0.5404126316979136033564048653589162267463817168208118323075507146",
      "log_4rho_approximation": "0.54041071826555595619174729296304969701325683158905932297168860047",
      "residual": "0.0000019134323576471646575723958665297331248852317525093358621141309967",
      "residual_over_eps8thirds": "0.0056393160608719137774336339148504143788749943894138751613542860035",
      "normalized_root_residual": "5.4075954403712885897728794644140056981931490862490262021321046227e-215",
      "iterations": 6,
      "eps_label": "0.05",
      "observed_residual_order": "2.4392945880416536006413734031161666728215581464463061292228243691"
    },
    {
      "eps": "0.025",
      "n": 2,
      "airy_zero": "-4.087949444130970616636988701457391060224764699108529754984160876",
      "rho": "0.35164792790270978402333301772299881281599793515158276846436115609",
      "log_4rho_direct_series_root": "0.34116955237537202785830574260054376466734528999980041856986541455",
      "log_4rho_approximation": "0.34116922351560414462270730731095797433854037746760198348434009659",
      "residual": "0.00000032885976788323559843528958579032880491253219843508552531796576157",
      "residual_over_eps8thirds": "0.0061541874859209388003239136572515163891305224055217228649503676924",
      "normalized_root_residual": "4.1789782335552256834812158534580285937166282674654582626705516239e-209",
      "iterations": 6,
      "eps_label": "0.025",
      "observed_residual_order": "2.5406184733927842176127695522496718711486771792105854532971040368"
    },
    {
      "eps": "0.0125",
      "n": 2,
      "airy_zero": "-4.087949444130970616636988701457391060224764699108529754984160876",
      "rho": "0.31014132087086045177254436784288843693635115305192959758032887962",
      "log_4rho_direct_series_root": "0.21556714951503367141922989293731567469784652461694122353439596358",
      "log_4rho_approximation": "0.21556709501068520307701518857852573901327849869926075889816505184",
      "residual": "0.000000054504348468342214704358789935684568025917680464636230911737484039",
      "residual_over_eps8thirds": "0.0064764614459903229972532157317982481559049395530006642134297318934",
      "normalized_root_residual": "2.9460083059538616551398314868043047104818159111332163649295796078e-198",
      "iterations": 6,
      "eps_label": "0.0125",
      "observed_residual_order": "2.5930292814799084019128606290895853560966829756147144765041160849"
    },
    {
      "eps": "0.00625",
      "n": 2,
      "airy_zero": "-4.087949444130970616636988701457391060224764699108529754984160876",
      "rho": "0.28648535189127575201619817612644293524013341426303845169882582722",
      "log_4rho_direct_series_root": "0.13622648920633614288540711959469877195938229714960395431075696142",
      "log_4rho_approximation": "0.13622648035473615349131058022004236268692607517897452581312944009",
      "residual": "0.0000000088515999893940965393746564092724562219706294284976275213216879335",
      "residual_over_eps8thirds": "0.0066784405860951579974119081390129129354701660868276948909652686042",
      "normalized_root_residual": "1.3616070800580657523882773264867668640412406634783283107977229822e-176",
      "iterations": 6,
      "eps_label": "0.00625",
      "observed_residual_order": "2.6223611744138657700300695060985503174642745335528369173202521821"
    },
    {
      "eps": "0.1",
      "n": 3,
      "airy_zero": "-5.520559828095551059129855512931293573797214280617525104832887577",
      "rho": "0.82160597113054963405957298017263347165145075339650562100845510025",
      "log_4rho_direct_series_root": "1.1898000084113663903315414323604280944199969871486986481903975643",
      "log_4rho_approximation": "1.1897443895141420664315480538022020292699950244025227144371724597",
      "residual": "0.000055618897224323899993378558226065150001962746175933753225104526009",
      "residual_over_eps8thirds": "0.025816005229427859642246575910672009079742154627845097105702663606",
      "normalized_root_residual": "5.1325433868928828838633642569850870224139223884188291353882081343e-216",
      "iterations": 6,
      "eps_label": "0.1"
    },
    {
      "eps": "0.05",
      "n": 3,
      "airy_zero": "-5.520559828095551059129855512931293573797214280617525104832887577",
      "rho": "0.52597018150731378952731243600982736508589846792128111109418194989",
      "log_4rho_direct_series_root": "0.74378360411897930130480485628089882149244606447593962715726992529",
      "log_4rho_approximation": "0.74377366738571888071074266825364898701081835385468197488319265161",
      "residual": "0.0000099367332604205940621880272498344816277106212576522740772736732699",
      "residual_over_eps8thirds": "0.029285790659981644910522143822486559507946366088636851556867958434",
      "normalized_root_residual": "6.6429189650333805578754230055485452123103245376044868638042293506e-214",
      "iterations": 6,
      "eps_label": "0.05",
      "observed_residual_order": "2.4847315968816141963904618539463811712446383470306976800633962983"
    },
    {
      "eps": "0.025",
      "n": 3,
      "airy_zero": "-5.520559828095551059129855512931293573797214280617525104832887577",
      "rho": "0.39885239208176151016801782931841001197453163607373010752303974075",
      "log_4rho_direct_series_root": "0.46713048592397154841418838909026789218045909613986000505604947644",
      "log_4rho_approximation": "0.46712880887723151959680430503933623364216934852610436162152571631",
      "residual": "0.0000016770467400288173840840509316585382897476137556434345237601310569",
      "residual_over_eps8thirds": "0.031383772260200467222050830338724293770037085594104706879112960903",
      "normalized_root_residual": "1.4492361506608757311714584640078796163842736527155046714836797725e-208",
      "iterations": 6,
      "eps_label": "0.025",
      "observed_residual_order": "2.5668487401390614919907110375855187871120800220648143792584574299"
    },
    {
      "eps": "0.0125",
      "n": 3,
      "airy_zero": "-5.520559828095551059129855512931293573797214280617525104832887577",
      "rho": "0.33547611575240304445062693252776239691350080563526573079492924848",
      "log_4rho_direct_series_root": "0.29408984600762062559046812598001823322422298125144012706830235459",
      "log_4rho_approximation": "0.29408957109035481914742092538637041014578392006723656906966823769",
      "residual": "0.00000027491726580644304720059364782307843906118420355799863411689474513",
      "residual_over_eps8thirds": "0.032666954525044282495540380487620526844011937645586914167798255681",
      "normalized_root_residual": "4.0129054625655477979846756893813970089446536778380091221915072402e-196",
      "iterations": 6,
      "eps_label": "0.0125",
      "observed_residual_order": "2.608853476690245965666936479196957095779542370691727325801878415"
    },
    {
      "eps": "0.00625",
      "n": 3,
      "airy_zero": "-5.520559828095551059129855512931293573797214280617525104832887577",
      "rho": "0.30091622682754447891064961093596186576396503217968993576950549144",
      "log_4rho_direct_series_root": "0.1853709919619316806467673836132144690192576624649367446605711227",
      "log_4rho_approximation": "0.18537094761515603002457078560046029604432597913817777636201837236",
      "residual": "0.000000044346775650622196598012754172974931683326758968298552750346900628",
      "residual_over_eps8thirds": "0.033459183280134286684407536321333396773278796088056397193568394539",
      "normalized_root_residual": "5.7308143085104534699212596542201798542300907559022559746151410911e-174",
      "iterations": 6,
      "eps_label": "0.00625",
      "observed_residual_order": "2.6320963977026335825021942654468067869340602470086130216713140402"
    }
  ],
  "precision_repeats": [
    {
      "item": "F and approximation at eps=0.00625, x=0.23",
      "F_difference": "1.426474257368423621311430478369411010028500033172856065112035378e-133",
      "approximation_difference": "3.7959904889531334173008945953836612551238419708845132396084602935e-182",
      "error_ratio_difference": "6.5679933385560246798807621092076427623699692931898075290055505634e-128"
    },
    {
      "item": "F and approximation at eps=0.00625, x=0.25",
      "F_difference": "2.2394167380781036081630561264059920201635909288265433555766831568e-128",
      "approximation_difference": "3.6775115546686706224289181079004312184600941973492294210798163679e-182",
      "error_ratio_difference": "5.7329068494799452368974236835993395716187927777959509996907390498e-124"
    },
    {
      "item": "F and approximation at eps=0.00625, x=0.27",
      "F_difference": "1.0433322467172206419889722507010829549822503050370456030913572573e-125",
      "approximation_difference": "6.6887600059009295429662320369429247031762314256994074469390503289e-181",
      "error_ratio_difference": "3.5896071595564051933045918210844642678971929777722505648392193895e-121"
    },
    {
      "item": "F and approximation at eps=0.00625, x=0.24+0.01i",
      "F_difference": "1.0730452649382634961370463183842920367890615485890609978342011173e-130",
      "approximation_difference": "1.4435849596434779659725564063743367698144345310950867508022390253e-181",
      "error_ratio_difference": "4.1259700632664468495841675074185092042183951120063242099563053633e-126"
    },
    {
      "item": "F and approximation at eps=0.00625, x=0.26+0.01i",
      "F_difference": "5.180237935999146060532056415516037974733392672205667916779310861e-126",
      "approximation_difference": "5.7611003201410117148520325742288950872380612245586185790244064517e-181",
      "error_ratio_difference": "4.3820981284820988196583928360893787447168823110465752244834439474e-122"
    },
    {
      "item": "log zero n=1, eps=0.00625",
      "log_root_difference": "1.164777524414452513524222479417857225200166074084421110469402686e-126",
      "scaled_residual_difference": "8.7881258779672883027904564588205825760997583421076136113336521233e-121"
    },
    {
      "item": "log zero n=3, eps=0.00625",
      "log_root_difference": "2.6159290557871626604605764760293979283357950868457663150783972435e-121",
      "scaled_residual_difference": "1.9736914001363993301365966504699811916335350954771727052140356391e-115"
    }
  ]
}


==> anc/fixed_neighborhood_results.txt <==
FIXED-NEIGHBORHOOD AIRY FORMULA: INDEPENDENT NUMERICAL TESTS
Working precision: 220 decimal digits; selected 180-digit repeats.
Reference: direct A_q term recurrence in verify_numerics.py (imported without running its tests).
These are finite samples, not a uniform-bound proof or a certified neighborhood radius.

Coefficient values: x ; chi ; a ; b
0.23 ; 0.08361353855176904097968 ; 1.011105922091589047882 ; 0.001934823694082443720976
0.25 ; 0.0 ; 1.0 ; 0.001785714285714285714286
0.27 ; -0.07676375548245380561272 ; 0.9897295945952960560534 ; 0.001650476160093959572967
0.24+0.01i ; (0.03995005593147353276697 - 0.04175354065882510912748j) ; (1.005327657543020963451 - 0.005546931724762354843418j) ; (0.001856514788351698005389 - 0.00007444958466308845709749j)
0.24-0.01i ; (0.03995005593147353276697 + 0.04175354065882510912748j) ; (1.005327657543020963451 + 0.005546931724762354843418j) ; (0.001856514788351698005389 + 0.00007444958466308845709749j)
0.26+0.01i ; (-0.03995580966095288285115 - 0.03834021993367439817887j) ; (0.9946717197981372636947 - 0.005130425053211712850182j) ; (0.001714902923263013450827 - 0.00006753576900808761561715j)
0.26-0.01i ; (-0.03995580966095288285115 + 0.03834021993367439817887j) ; (0.9946717197981372636947 + 0.005130425053211712850182j) ; (0.001714902923263013450827 + 0.00006753576900808761561715j)

Worst sampled bound ratios: eps ; x ; max |F-approx|/(eps^2 E) ; max absolute error
0.1 ; 0.27 ; 0.000595019324849138706 ; 5.51368139308158764e-6
0.05 ; 0.27 ; 0.000679986916409416415 ; 1.51974369097106938e-6
0.025 ; 0.27 ; 0.000778758099589537758 ; 4.14684706880103803e-7
0.0125 ; 0.27 ; 0.000758914895023860985 ; 1.2155611634867962e-7
0.00625 ; 0.26+0.01i ; 0.000438840134788901762 ; 4.77840359804047702e-8

Pointwise values: eps ; x ; F ; approximation ; absolute error ; envelope ; |error|/(eps^2 E) ; observed order of |error|/E
0.1 ; 0.23 ; 0.26094074813013166871 ; 0.260937647813558079126 ; 3.10031657359e-6 ; 0.7841393331642 ; 0.0003953782755775 ; nan
0.1 ; 0.25 ; 0.355750588077541228201 ; 0.355746243287204352396 ; 4.344790336876e-6 ; 1.0 ; 0.0004344790336876 ; nan
0.1 ; 0.27 ; 0.440568393931381045627 ; 0.440562880249987964039 ; 5.513681393082e-6 ; 0.9266390456276 ; 0.0005950193248491 ; nan
0.1 ; 0.24+0.01i ; (0.308816225581376831206 + 0.0480632206934014221791j) ; (0.308812510671926355484 + 0.0480625901305692811687j) ; 3.768044812699e-6 ; 0.9121112194679 ; 0.0004131124288656 ; nan
0.1 ; 0.24-0.01i ; (0.308816225581376831206 - 0.0480632206934014221791j) ; (0.308812510671926355484 - 0.0480625901305692811687j) ; 3.768044812699e-6 ; 0.9121112194679 ; 0.0004131124288656 ; nan
0.1 ; 0.26+0.01i ; (0.402689738050423526351 + 0.0430769860569501194008j) ; (0.402684762962154576475 + 0.0430763924593738307122j) ; 5.010375371808e-6 ; 1.022248974288 ; 0.0004901325897929 ; nan
0.1 ; 0.26-0.01i ; (0.402689738050423526351 - 0.0430769860569501194008j) ; (0.402684762962154576475 - 0.0430763924593738307122j) ; 5.010375371808e-6 ; 1.022248974288 ; 0.0004901325897929 ; nan
0.05 ; 0.23 ; 0.208899543972820422916 ; 0.208898921820391625975 ; 6.221524287969e-7 ; 0.6425127838537 ; 0.0003873245447758 ; 2.029690675
0.05 ; 0.25 ; 0.355390449653382916405 ; 0.355389361394819143896 ; 1.088258563773e-6 ; 1.0 ; 0.000435303425509 ; 1.997265187
0.05 ; 0.27 ; 0.484058334261695097462 ; 0.484056814518004126392 ; 1.519743690971e-6 ; 0.893984077809 ; 0.0006799869164094 ; 1.807429537
0.05 ; 0.24+0.01i ; (0.278291156951101244599 + 0.0755179530366971924568j) ; (0.27829031910163886732 + 0.0755177131625022636695j) ; 8.715109586222e-7 ; 0.8573942212105 ; 0.0004065858794298 ; 2.022974354
0.05 ; 0.24-0.01i ; (0.278291156951101244599 - 0.0755179530366971924568j) ; (0.27829031910163886732 - 0.0755177131625022636695j) ; 8.715109586222e-7 ; 0.8573942212105 ; 0.0004065858794298 ; 2.022974354
0.05 ; 0.26+0.01i ; (0.432967486431009383912 + 0.067512992922166266731j) ; (0.432966145873275813184 + 0.0675127667585313630931j) ; 1.359501756817e-6 ; 1.075560335585 ; 0.0005055975799173 ; 1.955182519
0.05 ; 0.26-0.01i ; (0.432967486431009383912 - 0.067512992922166266731j) ; (0.432966145873275813184 - 0.0675127667585313630931j) ; 1.359501756817e-6 ; 1.075560335585 ; 0.0005055975799173 ; 1.955182519
0.025 ; 0.23 ; 0.140447377654438252618 ; 0.14044727291811391015 ; 1.047363243425e-7 ; 0.4425270121197 ; 0.0003786844968972 ; 2.032546569
0.025 ; 0.25 ; 0.355209858266320262092 ; 0.355209585794480460238 ; 2.724718398019e-7 ; 1.0 ; 0.000435954943683 ; 1.997842334
0.025 ; 0.27 ; 0.526638648465694875014 ; 0.52663823378098799491 ; 4.146847068801e-7 ; 0.8519918205125 ; 0.0007787580995895 ; 1.804331725
0.025 ; 0.24+0.01i ; (0.226775289576053145172 + 0.113548462666470175125j) ; (0.226775119161823963366 + 0.11354837432142802407j) ; 1.919527441333e-7 ; 0.771483070963 ; 0.0003980960855433 ; 2.030443426
0.025 ; 0.24-0.01i ; (0.226775289576053145172 - 0.113548462666470175125j) ; (0.226775119161823963366 - 0.11354837432142802407j) ; 1.919527441333e-7 ; 0.771483070963 ; 0.0003980960855433 ; 2.030443426
0.025 ; 0.26+0.01i ; (0.488571913800713147541 + 0.100522096337513146739j) ; (0.488571535033254026073 + 0.100522013270641332164j) ; 3.877691236837e-7 ; 1.211586680904 ; 0.0005120810649975 ; 1.981617344
0.025 ; 0.26-0.01i ; (0.488571913800713147541 - 0.100522096337513146739j) ; (0.488571535033254026073 - 0.100522013270641332164j) ; 3.877691236837e-7 ; 1.211586680904 ; 0.0005120810649975 ; 1.981617344
0.0125 ; 0.23 ; 0.0675516445123689729108 ; 0.06755163190673002052 ; 1.260563895239e-8 ; 0.2178964149487 ; 0.0003702497322606 ; 2.032497667
0.0125 ; 0.25 ; 0.355119236536952984149 ; 0.355119168336462243367 ; 6.820049074078e-8 ; 1.0 ; 0.000436483140741 ; 1.998253108
0.0125 ; 0.27 ; 0.480572677035186935414 ; 0.480572582012966208548 ; 9.502222072687e-8 ; 0.8013312383766 ; 0.0007589148950239 ; 2.037237153
0.0125 ; 0.24+0.01i ; (0.137898784406303985867 + 0.152527923977263618294j) ; (0.137898758701423008715 + 0.152527894716025541633j) ; 3.894818301062e-8 ; 0.6421407466281 ; 0.0003881833890418 ; 2.036378301
0.0125 ; 0.24-0.01i ; (0.137898784406303985867 - 0.152527923977263618294j) ; (0.137898758701423008715 - 0.152527894716025541633j) ; 3.894818301062e-8 ; 0.6421407466281 ; 0.0003881833890418 ; 2.036378301
0.0125 ; 0.26+0.01i ; (0.611231792846450361493 + 0.127403701357647079945j) ; (0.61123167420414775249 + 0.127403674902147587258j) ; 1.215561163487e-7 ; 1.578960803225 ; 0.0004927032659979 ; 2.055653179
0.0125 ; 0.26-0.01i ; (0.611231792846450361493 - 0.127403701357647079945j) ; (0.61123167420414775249 - 0.127403674902147587258j) ; 1.215561163487e-7 ; 1.578960803225 ; 0.0004927032659979 ; 2.055653179
0.00625 ; 0.23 ; 0.0168765722656026972899 ; 0.0168765714778553865265 ; 7.877473107634e-10 ; 0.0555995402344 ; 0.0003627067970441 ; 2.029694911
0.00625 ; 0.25 ; 0.355073766479505296246 ; 0.355073749412596513068 ; 1.706690878318e-8 ; 1.0 ; 0.0004369128648494 ; 1.998580344
0.00625 ; 0.27 ; 0.0524338941263870039715 ; 0.0524338913697622197223 ; 2.756624784249e-9 ; 0.7440732182867 ; 9.484227189264e-5 ; 5.000335983
0.00625 ; 0.24+0.01i ; (0.00304410179326627320482 + 0.144216222618434725884j) ; (0.00304410174807204716906 + 0.144216215783641483401j) ; 6.834942661468e-9 ; 0.463002284107 ; 0.0003779128918793 ; 2.03868465
0.00625 ; 0.24-0.01i ; (0.00304410179326627320482 - 0.144216222618434725884j) ; (0.00304410174807204716906 - 0.144216215783641483401j) ; 6.834942661468e-9 ; 0.463002284107 ; 0.0003779128918793 ; 2.03868465
0.00625 ; 0.26+0.01i ; (0.980409799903642003415 + 0.0301348050598255606173j) ; (0.980409752170224369677 + 0.0301348028609768664656j) ; 4.77840359804e-8 ; 2.787510129826 ; 0.0004388401347889 ; 2.167023559
0.00625 ; 0.26-0.01i ; (0.980409799903642003415 - 0.0301348050598255606173j) ; (0.980409752170224369677 - 0.0301348028609768664656j) ; 4.77840359804e-8 ; 2.787510129826 ; 0.0004388401347889 ; 2.167023559

Improved fixed-index log-zero formula:
L = -a_n eps^(2/3) -eps/2 +a_n^2 eps^(4/3)/30 +(1/560-a_n^3/525)eps^2.
n ; eps ; rho ; log(4rho) ; L ; residual ; residual/eps^(8/3) ; observed residual order
1 ; 0.1 ; 0.3969878218561820365 ; 0.4624446869292093363354 ; 0.4624494216423746810202 ; -4.734713165345e-6 ; -0.00219765917586233 ; nan
1 ; 0.05 ; 0.336033931510982912358 ; 0.2957512236419804565652 ; 0.2957519383169514102629 ; -7.146749709537e-7 ; -0.00210630808342666 ; 2.727917859
1 ; 0.025 ; 0.3019358521249548711573 ; 0.1887536667681167781564 ; 0.1887537760994339234782 ; -1.093313171453e-7 ; -0.00204599494832062 ; 2.708580554
1 ; 0.0125 ; 0.2819348765513679964573 ; 0.120215192191448220362 ; 0.1202152090816391706571 ; -1.68901909503e-8 ; -0.00200697143583941 ; 2.694449166
1 ; 0.00625 ; 0.2698535011758733702831 ; 0.07641830564435651821706 ; 0.07641830827129640619929 ; -2.626939887982e-9 ; -0.00198199895907561 ; 2.684730546
2 ; 0.1 ; 0.5895550562712428048823 ; 0.8579071926163097012848 ; 0.8578968146094550026015 ; 1.03780068547e-5 ; 0.00481704407319263 ; nan
2 ; 0.05 ; 0.4291787717795031768609 ; 0.5404126316979136033564 ; 0.5404107182655559561917 ; 1.913432357647e-6 ; 0.00563931606087191 ; 2.439294588
2 ; 0.025 ; 0.3516479279027097840233 ; 0.3411695523753720278583 ; 0.3411692235156041446227 ; 3.288597678832e-7 ; 0.00615418748592094 ; 2.540618473
2 ; 0.0125 ; 0.3101413208708604517725 ; 0.2155671495150336714192 ; 0.215567095010685203077 ; 5.450434846834e-8 ; 0.00647646144599032 ; 2.593029281
2 ; 0.00625 ; 0.2864853518912757520162 ; 0.1362264892063361428854 ; 0.1362264803547361534913 ; 8.851599989394e-9 ; 0.00667844058609516 ; 2.622361174
3 ; 0.1 ; 0.8216059711305496340596 ; 1.189800008411366390332 ; 1.189744389514142066432 ; 5.561889722432e-5 ; 0.0258160052294279 ; nan
3 ; 0.05 ; 0.5259701815073137895273 ; 0.7437836041189793013048 ; 0.7437736673857188807107 ; 9.936733260421e-6 ; 0.0292857906599816 ; 2.484731597
3 ; 0.025 ; 0.398852392081761510168 ; 0.4671304859239715484142 ; 0.4671288088772315195968 ; 1.677046740029e-6 ; 0.0313837722602005 ; 2.56684874
3 ; 0.0125 ; 0.3354761157524030444506 ; 0.2940898460076206255905 ; 0.2940895710903548191474 ; 2.749172658064e-7 ; 0.0326669545250443 ; 2.608853477
3 ; 0.00625 ; 0.3009162268275444789106 ; 0.1853709919619316806468 ; 0.1853709476151560300246 ; 4.434677565062e-8 ; 0.0334591832801343 ; 2.632096398

Precision repeats: differences between main precision and 180 digits
F and approximation at eps=0.00625, x=0.23: F_difference=1.426474257e-133; approximation_difference=3.795990489e-182; error_ratio_difference=6.567993339e-128
F and approximation at eps=0.00625, x=0.25: F_difference=2.239416738e-128; approximation_difference=3.677511555e-182; error_ratio_difference=5.732906849e-124
F and approximation at eps=0.00625, x=0.27: F_difference=1.043332247e-125; approximation_difference=6.688760006e-181; error_ratio_difference=3.58960716e-121
F and approximation at eps=0.00625, x=0.24+0.01i: F_difference=1.073045265e-130; approximation_difference=1.44358496e-181; error_ratio_difference=4.125970063e-126
F and approximation at eps=0.00625, x=0.26+0.01i: F_difference=5.180237936e-126; approximation_difference=5.76110032e-181; error_ratio_difference=4.382098128e-122
log zero n=1, eps=0.00625: log_root_difference=1.164777524e-126; scaled_residual_difference=8.788125878e-121
log zero n=3, eps=0.00625: log_root_difference=2.615929056e-121; scaled_residual_difference=1.9736914e-115

Overall worst sampled ratio: 0.0007787580995895377579508, at eps=0.025, x=0.27.


==> anc/requirements.txt <==
mpmath==1.3.0


==> anc/sw_kernel_results.json <==
{
  "scope": "Finite numerical checks only; no proof of a uniform or operator bound.",
  "working_precision_digits": 220,
  "repeat_precision_digits": 180,
  "reference_sha256": "90915f590d825fdeee6d5c0e473ec1abcd91f8c6bba140af6ee459a406cba6fa",
  "asymptotic_tests": [
    {
      "eps": "0.1",
      "eps_label": "0.1",
      "s": "-2.0",
      "t": "-1.0",
      "scaled_kernel": "0.33648435059575186469150541077669417655439356190432872441265407982",
      "airy_kernel": "0.3334259356889516066178500235682101313028025187120009552931958088",
      "correction_coefficient": "0.016051032009395499276751048338452642798047723881644471837815102532",
      "leading_error": "0.0030584149068002580736553872084840452515910431923277691194582710217",
      "remainder": "-0.00039967511038512554736855777677145798357608618734594673928641289156",
      "remainder_over_eps4thirds": "-0.0086107392255603686926969337506131373876125424622280293010866986176",
      "largest_estimated_series_cancellation_digits": "4.13345028296"
    },
    {
      "eps": "0.05",
      "eps_label": "0.05",
      "s": "-2.0",
      "t": "-1.0",
      "scaled_kernel": "0.33544772549185977170174809557196921749146302807510299753055689862",
      "airy_kernel": "0.3334259356889516066178500235682101313028025187120009552931958088",
      "correction_coefficient": "0.016051032009395499276751048338452642798047723881644471837815102532",
      "leading_error": "0.0020217898029081650838980720037590861886605093631020422373610898197",
      "remainder": "-0.00015667039963342917460017258501514132074487538032800707380533534142",
      "remainder_over_eps4thirds": "-0.008505377855278886886546810257973263146001772396078460917227880252",
      "largest_estimated_series_cancellation_digits": "8.08117125292",
      "observed_leading_error_order": "0.5971511230148614874285110831545865410390269983379992599354487191",
      "observed_corrected_error_order": "1.3510951008731628935319363010877881780868208864615487910386012802"
    },
    {
      "eps": "0.025",
      "eps_label": "0.025",
      "s": "-2.0",
      "t": "-1.0",
      "scaled_kernel": "0.33473656569472503899771572268045595822885298861479094188262798404",
      "airy_kernel": "0.3334259356889516066178500235682101313028025187120009552931958088",
      "correction_coefficient": "0.016051032009395499276751048338452642798047723881644471837815102532",
      "leading_error": "0.0013106300057734323798656991122458269260504699027899865894321752423",
      "remainder": "-0.000061713926996769360167951166542645691031129298600557608913691815036",
      "remainder_over_eps4thirds": "-0.0084423464591549803357502711060605218473715200477104850563528771658",
      "largest_estimated_series_cancellation_digits": "12.2313925912",
      "observed_leading_error_order": "0.62537254751337090965066000166796703201111589859287501506083115062",
      "observed_corrected_error_order": "1.3440646268334920084126147085243103436199443846351640322930278845"
    },
    {
      "eps": "0.0125",
      "eps_label": "0.0125",
      "s": "-2.0",
      "t": "-1.0",
      "scaled_kernel": "0.33426607805436820147833000857745681356527541372948752095808382655",
      "airy_kernel": "0.3334259356889516066178500235682101313028025187120009552931958088",
      "correction_coefficient": "0.016051032009395499276751048338452642798047723881644471837815102532",
      "leading_error": "0.00084014236541659486047998500924668226247289501748656566488801775311",
      "remainder": "-0.000024380138879751044776001237067193546318887327431863299798153225218",
      "remainder_over_eps4thirds": "-0.0084040667120529150389848419334104674005958215211481079347758473566",
      "largest_estimated_series_cancellation_digits": "22.1513589309",
      "observed_leading_error_order": "0.64155474246165563555603624741793050410651453768084037715338487756",
      "observed_corrected_error_order": "1.3398897552610443475830376418579232696007539692715596701991884191"
    },
    {
      "eps": "0.00625",
      "eps_label": "0.00625",
      "s": "-2.0",
      "t": "-1.0",
      "scaled_kernel": "0.33396090255907269288203033389668876288658519169917864864250898548",
      "airy_kernel": "0.3334259356889516066178500235682101313028025187120009552931958088",
      "correction_coefficient": "0.016051032009395499276751048338452642798047723881644471837815102532",
      "leading_error": "0.00053496687012108626418031032847863158378267298717769334931317668463",
      "remainder": "-0.0000096481805143123004442508187149252935686731986798189784784296056374",
      "remainder_over_eps4thirds": "-0.0083805411699638446216051891355708068336747010119315814197157990021",
      "largest_estimated_series_cancellation_digits": "42.0449033378",
      "observed_leading_error_order": "0.65118426908945445608940623177997819063007307210109895592593565678",
      "observed_corrected_error_order": "1.3373775392355668610261961233561408243936835146497218318533951827"
    },
    {
      "eps": "0.1",
      "eps_label": "0.1",
      "s": "0.0",
      "t": "1.0",
      "scaled_kernel": "0.018848307626802630705588675646841424307582226143342674978261813639",
      "airy_kernel": "0.021485503837037954845711325398174379379911486626194622709303868793",
      "correction_coefficient": "-0.012430486432273772031772154903527067268649629557323908228481290377",
      "leading_error": "-0.002637196210235324140122649751332955072329260482851947731042055154",
      "remainder": "0.000040870908130803881191450590669294201595384153578965970311033269773",
      "remainder_over_eps4thirds": "0.00088053702290110055888391884014065903727062975390715012279783664523",
      "largest_estimated_series_cancellation_digits": "1.82280476232"
    },
    {
      "eps": "0.05",
      "eps_label": "0.05",
      "s": "0.0",
      "t": "1.0",
      "scaled_kernel": "0.019813790841550334077294874637874202483932611145610434184794762426",
      "airy_kernel": "0.021485503837037954845711325398174379379911486626194622709303868793",
      "correction_coefficient": "-0.012430486432273772031772154903527067268649629557323908228481290377",
      "leading_error": "-0.0016717129954876207684164507603001768959788754805841885245091063666",
      "remainder": "0.000015363572242774021760377566931159704498722306056102139297564552423",
      "remainder_over_eps4thirds": "0.00083406302299228646925510752596291753432124589952027620401416138509",
      "largest_estimated_series_cancellation_digits": "4.07252680261",
      "observed_leading_error_order": "0.65767773062969542469756029358397837112660490216792888452275712946",
      "observed_corrected_error_order": "1.4115605980761584010296351841152329235551286338073863935971265278"
    },
    {
      "eps": "0.025",
      "eps_label": "0.025",
      "s": "0.0",
      "t": "1.0",
      "scaled_kernel": "0.020428593967497877259012295831483878815469633792557770121769588927",
      "airy_kernel": "0.021485503837037954845711325398174379379911486626194622709303868793",
      "correction_coefficient": "-0.012430486432273772031772154903527067268649629557323908228481290377",
      "leading_error": "-0.0010569098695400775866990295666905005644418528336368525875342798658",
      "remainder": "0.0000058817706938814635975835155325897805915038750449469321254501488782",
      "remainder_over_eps4thirds": "0.00080461491283241669182058942756174223218178966573799746503020955384",
      "largest_estimated_series_cancellation_digits": "8.74582909509",
      "observed_leading_error_order": "0.66147482985538730186127329709576310721206647968427199140928397703",
      "observed_corrected_error_order": "1.3851912559183038232109168573582970868156722539050280636548979989"
    },
    {
      "eps": "0.0125",
      "eps_label": "0.0125",
      "s": "0.0",
      "t": "1.0",
      "scaled_kernel": "0.0208182672473449023932584911874710286279970968918539889129594297",
      "airy_kernel": "0.021485503837037954845711325398174379379911486626194622709303868793",
      "correction_coefficient": "-0.012430486432273772031772154903527067268649629557323908228481290377",
      "leading_error": "-0.00066723658969305245245283421070335075191438973434063379634443909311",
      "remainder": "0.0000022801898984795528756908747972115665667714247670946289938330128412",
      "remainder_over_eps4thirds": "0.00078600323474314046581746436608168403985701988392847092813127069614",
      "largest_estimated_series_cancellation_digits": "18.2394284756",
      "observed_leading_error_order": "0.66358204268959127803611851696424245158290280556838184013350570995",
      "observed_corrected_error_order": "1.3670965608232419371187604743721166495130242571902741722720040483"
    },
    {
      "eps": "0.00625",
      "eps_label": "0.00625",
      "s": "0.0",
      "t": "1.0",
      "scaled_kernel": "0.021064626065471651652816173108505182203792896425360913675934015399",
      "airy_kernel": "0.021485503837037954845711325398174379379911486626194622709303868793",
      "correction_coefficient": "-0.012430486432273772031772154903527067268649629557323908228481290377",
      "leading_error": "-0.00042087777156630319289515228966919717611859020083370903336985339348",
      "remainder": "0.0000008913703662955046490547921386369740008092458263636325818143362809",
      "remainder_over_eps4thirds": "0.00077425645605861522226237048773769960996534164626134353430355898332",
      "largest_estimated_series_cancellation_digits": "37.4050691132",
      "observed_leading_error_order": "0.66479708844514102691571702566977468365454612736120975452631047777",
      "observed_corrected_error_order": "1.3550570754274968238488321704715339175702249053098700752971869043"
    },
    {
      "eps": "0.1",
      "eps_label": "0.1",
      "s": "1.0",
      "t": "2.0",
      "scaled_kernel": "0.001237360835934845269908537480996187472512563859925530344338271524",
      "airy_kernel": "0.001624640396629177020347370905079962075931436118125670340113838092",
      "correction_coefficient": "-0.0019563480995151129312687968521953306204543108307315748750359400596",
      "leading_error": "-0.00038727956069433175043883342408377460341887225820013999577556656798",
      "remainder": "0.000034202860442998963247401003391292672823699220281945176126104963767",
      "remainder_over_eps4thirds": "0.00073687829036716248539972301285406260890225701519400925190608849734",
      "largest_estimated_series_cancellation_digits": "1.35498962087"
    },
    {
      "eps": "0.05",
      "eps_label": "0.05",
      "s": "1.0",
      "t": "2.0",
      "scaled_kernel": "0.0013727259390166276460850711231986874175696264043331548586906667129",
      "airy_kernel": "0.001624640396629177020347370905079962075931436118125670340113838092",
      "correction_coefficient": "-0.0019563480995151129312687968521953306204543108307315748750359400596",
      "leading_error": "-0.00025191445761254937426229978188127465836180971379251548142317137909",
      "remainder": "0.00001360282966324002270989448575520002935009536558291930817705493746",
      "remainder_over_eps4thirds": "0.00073847520946876956075760678203699855320683513219879888246085858192",
      "largest_estimated_series_cancellation_digits": "3.40342988274",
      "observed_leading_error_order": "0.6204414407079887447156036142433400455822412188620105944756063276",
      "observed_corrected_error_order": "1.3302101927862422821350080628029730848540842470693521711307857477"
    },
    {
      "eps": "0.025",
      "eps_label": "0.025",
      "s": "1.0",
      "t": "2.0",
      "scaled_kernel": "0.0014627785353070253793287417052569303886593016697179362868682217474",
      "airy_kernel": "0.001624640396629177020347370905079962075931436118125670340113838092",
      "correction_coefficient": "-0.0019563480995151129312687968521953306204543108307315748750359400596",
      "leading_error": "-0.00016186186132215164101862919982303168727213444840773405324561634454",
      "remainder": "0.0000054035483527239712319581516730781327520042466066405780088207930959",
      "remainder_over_eps4thirds": "0.00073919501678899834290853503895508468844530642195926205778515851758",
      "largest_estimated_series_cancellation_digits": "7.79806851614",
      "observed_leading_error_order": "0.63817083123074641259773499143089962386775036041402830082728106045",
      "observed_corrected_error_order": "1.3319277930240342474493592561479760885080926997319941479493092766"
    },
    {
      "eps": "0.0125",
      "eps_label": "0.0125",
      "s": "1.0",
      "t": "2.0",
      "scaled_kernel": "0.0015214151775333843546053718435919948260255684503819056321511195035",
      "airy_kernel": "0.001624640396629177020347370905079962075931436118125670340113838092",
      "correction_coefficient": "-0.0019563480995151129312687968521953306204543108307315748750359400596",
      "leading_error": "-0.00010322521909579266574199906148796724990586766774376470796271858852",
      "remainder": "0.0000021453861885400126795595453807995691547752018767565850126992944216",
      "remainder_over_eps4thirds": "0.00073953510849694186658953273300692681801579564574349865833100207141",
      "largest_estimated_series_cancellation_digits": "16.960460784",
      "observed_leading_error_order": "0.64896761022946893678138904556819246595466327562502325405035288398",
      "observed_corrected_error_order": "1.3326697252539974925388939232497715499251186222610001535524261408"
    },
    {
      "eps": "0.00625",
      "eps_label": "0.00625",
      "s": "1.0",
      "t": "2.0",
      "scaled_kernel": "0.0015591126668426453213196130994455738573635112793255546389115672987",
      "airy_kernel": "0.001624640396629177020347370905079962075931436118125670340113838092",
      "correction_coefficient": "-0.0019563480995151129312687968521953306204543108307315748750359400596",
      "leading_error": "-0.000065527729786531699027757805634388218567924838800115701202270793266",
      "remainder": "0.0000008515920324156502152907612747304533600514310437429961977857858703",
      "remainder_over_eps4thirds": "0.00073970445278108853594110436702415981131957758782174185143840151854",
      "largest_estimated_series_cancellation_digits": "35.7050756865",
      "observed_leading_error_order": "0.65561802522049343609663787566429496485461909253655291501023630474",
      "observed_corrected_error_order": "1.3330030120433895808253701629841890032221390348061949067837389614"
    },
    {
      "eps": "0.1",
      "eps_label": "0.1",
      "s": "-2.0",
      "t": "-2.0",
      "scaled_kernel": "0.47936268175110962676288838111008989072708586443120121052521291227",
      "airy_kernel": "0.48567249353108431384078084834801239488260900798574469545903611225",
      "correction_coefficient": "-0.034159099225822402195845297203270567129525352540395631706525009283",
      "leading_error": "-0.0063098117799746870778924672379225041555231435545434849338231999816",
      "remainder": "0.0010495430552606175506200831536286244686296443326300572893318423482",
      "remainder_over_eps4thirds": "0.022611719669355247806270665587782321053837339236017809304508270977",
      "largest_estimated_series_cancellation_digits": "4.13345028296"
    },
    {
      "eps": "0.05",
      "eps_label": "0.05",
      "s": "-2.0",
      "t": "-2.0",
      "scaled_kernel": "0.48145082552316313641688157182500617659952769386030790761766014649",
      "airy_kernel": "0.48567249353108431384078084834801239488260900798574469545903611225",
      "correction_coefficient": "-0.034159099225822402195845297203270567129525352540395631706525009283",
      "leading_error": "-0.0042216680079211774238992765230062182830813141254367878413759657646",
      "remainder": "0.00041443502735811073682171279135686846932521158774233785158968863403",
      "remainder_over_eps4thirds": "0.022498994783896956915004326463461462049007374016105602848670652357",
      "largest_estimated_series_cancellation_digits": "8.08117125292",
      "observed_leading_error_order": "0.57978384106481382423836365097701628321161465249137884131478494624",
      "observed_corrected_error_order": "1.3405435038528469799023574831791708701143732497635533184807619963"
    },
    {
      "eps": "0.025",
      "eps_label": "0.025",
      "s": "-2.0",
      "t": "-2.0",
      "scaled_kernel": "0.48291575008747987998071807535026477808821556280016347102327945024",
      "airy_kernel": "0.48567249353108431384078084834801239488260900798574469545903611225",
      "correction_coefficient": "-0.034159099225822402195845297203270567129525352540395631706525009283",
      "leading_error": "-0.0027567434436044338600627729977476167943934451855812244357566620098",
      "remainder": "0.00016381845821051061133528555146404502651579265839212742347040841098",
      "remainder_over_eps4thirds": "0.02241004985293078457860910751748687572218225895442756148272152678",
      "largest_estimated_series_cancellation_digits": "12.2313925912",
      "observed_leading_error_order": "0.61484812042501801597808238548288921738703428391936894902547154657",
      "observed_corrected_error_order": "1.3390480208595862048842924606628061087499318676352423008062624634"
    },
    {
      "eps": "0.0125",
      "eps_label": "0.0125",
      "s": "-2.0",
      "t": "-2.0",
      "scaled_kernel": "0.48389748334642303045257774973223665121590029593518561207104654823",
      "airy_kernel": "0.48567249353108431384078084834801239488260900798574469545903611225",
      "correction_coefficient": "-0.034159099225822402195845297203270567129525352540395631706525009283",
      "leading_error": "-0.0017750101846612833882030986157757436667087120505590833879895640223",
      "remainder": "0.000064828524147542768925038982112038489329484921234302167799196560143",
      "remainder_over_eps4thirds": "0.022347011412325727081079022473057949779837912866133553060126341128",
      "largest_estimated_series_cancellation_digits": "22.1513589309",
      "observed_leading_error_order": "0.63513770660329039555448198161383355928954468563028019804307442371",
      "observed_corrected_error_order": "1.3373972867392564236304462508281773928782703112211498906861972367"
    },
    {
      "eps": "0.00625",
      "eps_label": "0.00625",
      "s": "-2.0",
      "t": "-2.0",
      "scaled_kernel": "0.48453914611204076221082874217788849472806082516017392649747679651",
      "airy_kernel": "0.48567249353108431384078084834801239488260900798574469545903611225",
      "correction_coefficient": "-0.034159099225822402195845297203270567129525352540395631706525009283",
      "leading_error": "-0.0011333474190435516299521061701239001545481828255707689615593157413",
      "remainder": "0.000025678339776270410228141158466871533553448602724012461682097858325",
      "remainder_over_eps4thirds": "0.02230455611315779628204497722612739125910825521654854838818901115",
      "largest_estimated_series_cancellation_digits": "42.0449033378",
      "observed_leading_error_order": "0.64723712637946745346864452768906938535903870181089426322307897543",
      "observed_corrected_error_order": "1.33607680109587938207989072582626627394935044718737359093133292"
    },
    {
      "eps": "0.1",
      "eps_label": "0.1",
      "s": "0.0",
      "t": "0.0",
      "scaled_kernel": "0.061724472020287480708850230263893052483052936396171605919493293972",
      "airy_kernel": "0.066987483779663974143684541904646039821644197180361783054929933227",
      "correction_coefficient": "-0.024503506463190757756058955480576419617661621349628473457749600902",
      "leading_error": "-0.005263011759376493434834311640752987338591260784190177135436639255",
      "remainder": "0.000016108675795370523089628066972842244255708755796746754514032715524",
      "remainder_over_eps4thirds": "0.00034705089944023200884710947430319197723390526771557933493642209852",
      "largest_estimated_series_cancellation_digits": "1.82280476232"
    },
    {
      "eps": "0.05",
      "eps_label": "0.05",
      "s": "0.0",
      "t": "0.0",
      "scaled_kernel": "0.063668008532172304757816470302816455520843136010616251636974150493",
      "airy_kernel": "0.066987483779663974143684541904646039821644197180361783054929933227",
      "correction_coefficient": "-0.024503506463190757756058955480576419617661621349628473457749600902",
      "leading_error": "-0.0033194752474916693858680716018295843008010611697455314179557827344",
      "remainder": "0.0000061622331099378862130893769397908380156681860265893093872208357129",
      "remainder_over_eps4thirds": "0.00033453748222359631949883473083637415167453891514644757477671157722",
      "largest_estimated_series_cancellation_digits": "4.07252680261",
      "observed_leading_error_order": "0.66493342423163716392461473074396812545235789191901948943114426014",
      "observed_corrected_error_order": "1.3863127390277336240741337961812200120401776891608697014741202537"
    },
    {
      "eps": "0.025",
      "eps_label": "0.025",
      "s": "0.0",
      "t": "0.0",
      "scaled_kernel": "0.064894854408459226956670104081052093194721267284290708497569738913",
      "airy_kernel": "0.066987483779663974143684541904646039821644197180361783054929933227",
      "correction_coefficient": "-0.024503506463190757756058955480576419617661621349628473457749600902",
      "leading_error": "-0.0020926293712047471870144378235939466269229298960710745573601943146",
      "remainder": "0.0000023909618599117742160311902266792306013577720660147646942408993972",
      "remainder_over_eps4thirds": "0.00032707898158964098270854001101253849082818982437564950670448978814",
      "largest_estimated_series_cancellation_digits": "8.74582909509",
      "observed_leading_error_order": "0.66563837779037792471907462464449289159533840626665180690744370516",
      "observed_corrected_error_order": "1.3658621421595252782481768741375966055181498361279991999388459617"
    },
    {
      "eps": "0.0125",
      "eps_label": "0.0125",
      "s": "0.0",
      "t": "0.0",
      "scaled_kernel": "0.065668639371086417124604492376018115872531760008687822440987754056",
      "airy_kernel": "0.066987483779663974143684541904646039821644197180361783054929933227",
      "correction_coefficient": "-0.024503506463190757756058955480576419617661621349628473457749600902",
      "leading_error": "-0.0013188444085775570190800495286279239491124371716739606139421791712",
      "remainder": "0.00000093570021540897040093539830353344659930521332277035854548882147691",
      "remainder_over_eps4thirds": "0.00032254480056758271588426259536177455387856448686849042993830953343",
      "largest_estimated_series_cancellation_digits": "18.2394284756",
      "observed_leading_error_order": "0.66604244443164602593148346302227516160260027446029442009917722213",
      "observed_corrected_error_order": "1.353472826013918343746924729348958862622538610161764042611077335"
    },
    {
      "eps": "0.00625",
      "eps_label": "0.00625",
      "s": "0.0",
      "t": "0.0",
      "scaled_kernel": "0.06615644252797149376428434730708971362233046718885411049465559181",
      "airy_kernel": "0.066987483779663974143684541904646039821644197180361783054929933227",
      "correction_coefficient": "-0.024503506463190757756058955480576419617661621349628473457749600902",
      "leading_error": "-0.00083104125169248037940019459755632619931372999150767256027434141761",
      "remainder": "0.00000036811845792143862009564713601758539045234743535762156140947491273",
      "remainder_over_eps4thirds": "0.00031975271269622522373277610382012943871707194060803778755995771152",
      "largest_estimated_series_cancellation_digits": "37.4050691132",
      "observed_leading_error_order": "0.66628237466445188153756463911578655364897378615016265155034781035",
      "observed_corrected_error_order": "1.3458762954828586620127397711292118241811570889289866135423552216"
    },
    {
      "eps": "0.1",
      "eps_label": "0.1",
      "s": "2.0",
      "t": "2.0",
      "scaled_kernel": "0.00026428163969183921664388026579411525215748641590396566837201673524",
      "airy_kernel": "0.00037919914766937371968775068748413091703267591247395913607574448574",
      "correction_coefficient": "-0.00060650223446905279737090630763298418177147083373633153766991871617",
      "leading_error": "-0.0001149175079775345030438704216900156648751894965699934677037277505",
      "remainder": "0.000015749437374663359614891823624176222191297048328187281401848776084",
      "remainder_over_eps4thirds": "0.00033931134228459419705387170915051952583811673199725696474559985043",
      "largest_estimated_series_cancellation_digits": "1.02078193545"
    },
    {
      "eps": "0.05",
      "eps_label": "0.05",
      "s": "2.0",
      "t": "2.0",
      "scaled_kernel": "0.00030324242901366103347083710359639829872336825522163768933345350851",
      "airy_kernel": "0.00037919914766937371968775068748413091703267591247395913607574448574",
      "correction_coefficient": "-0.00060650223446905279737090630763298418177147083373633153766991871617",
      "leading_error": "-0.000075956718655712686216913583887732618309307657252321446742290977229",
      "remainder": "0.0000063582988316358880302719757943607813917319136212984572798672913837",
      "remainder_over_eps4thirds": "0.00034518156720334532651579545011426993668857711816332179847877884685",
      "largest_estimated_series_cancellation_digits": "2.84866407228",
      "observed_leading_error_order": "0.59734912577077908145995716210257939464799084219167724784595589703",
      "observed_corrected_error_order": "1.3085875634475282326901056210936384464648646388677364940057206973"
    },
    {
      "eps": "0.025",
      "eps_label": "0.025",
      "s": "2.0",
      "t": "2.0",
      "scaled_kernel": "0.00032989401306497011260719129098551374781845441209416413495599505827",
      "airy_kernel": "0.00037919914766937371968775068748413091703267591247395913607574448574",
      "correction_coefficient": "-0.00060650223446905279737090630763298418177147083373633153766991871617",
      "leading_error": "-0.000049305134604403607080559396498617169214221500379795001119749427467",
      "remainder": "0.0000025500770229839229699107629085677150690635083810341353802463882733",
      "remainder_over_eps4thirds": "0.00034884562971803414938688365054337577785064814742637177459972680659",
      "largest_estimated_series_cancellation_digits": "6.99228046445",
      "observed_leading_error_order": "0.62343968639835099480823075305187663861351933403629202465676419087",
      "observed_corrected_error_order": "1.3180999996661026362645399653047560591274250062461256319756003053"
    },
    {
      "eps": "0.0125",
      "eps_label": "0.0125",
      "s": "2.0",
      "t": "2.0",
      "scaled_kernel": "0.00034755106543847968148686312777246982819486174158616712734420277574",
      "airy_kernel": "0.00037919914766937371968775068748413091703267591247395913607574448574",
      "correction_coefficient": "-0.00060650223446905279737090630763298418177147083373633153766991871617",
      "leading_error": "-0.000031648082230894038200887559711661088837814170887792008731541709997",
      "remainder": "0.0000010186541071554274638030016168868829288074653367531785448524216499",
      "remainder_over_eps4thirds": "0.000351139799295857381426785803601672326496228483411489417491263768",
      "largest_estimated_series_cancellation_digits": "15.8245302482",
      "observed_leading_error_order": "0.63961981598821742057552783040111011689178041106320029574927308618",
      "observed_corrected_error_order": "1.3238765681302729225579030711190219820229291155886933048712032694"
    },
    {
      "eps": "0.00625",
      "eps_label": "0.00625",
      "s": "2.0",
      "t": "2.0",
      "scaled_kernel": "0.00035902630372204393677741959689810197904592560945823334622154197754",
      "airy_kernel": "0.00037919914766937371968775068748413091703267591247395913607574448574",
      "correction_coefficient": "-0.00060650223446905279737090630763298418177147083373633153766991871617",
      "leading_error": "-0.000020172843947329782910331090586028937986750303015725789854202508198",
      "remainder": "0.00000040591042450736065146529933449441193850958970267918615133705895518",
      "remainder_over_eps4thirds": "0.00035257933025353492895672669832276812483313693462771926438833266029",
      "largest_estimated_series_cancellation_digits": "34.1554164748",
      "observed_leading_error_order": "0.64970359176398010383520141831716985995033404424837133567842915146",
      "observed_corrected_error_order": "1.3274309584128773823361428964839780595154760106304760016311119817"
    }
  ],
  "finite_polynomial_sum_tests": [
    {
      "q": "0.5",
      "u": "0.2",
      "v": "0.3",
      "N": 20,
      "finite_sum": "0.22867800294806873978680109610503259901186232739307330235731152154",
      "infinite_CD": "0.22867836024510272348153499255253179440709332180325690010045961342",
      "difference": "-0.00000035729703398369473389644749919539523099441018359774314809187428939",
      "difference_over_qN": "-0.37465309470648668929020133291631074973519465267618711925358517487"
    },
    {
      "q": "0.5",
      "u": "0.2",
      "v": "0.3",
      "N": 40,
      "finite_sum": "0.22867836024476197834508253194069604171541219011994162950368739585",
      "infinite_CD": "0.22867836024510272348153499255253179440709332180325690010045961342",
      "difference": "-0.00000000000034074513645246061183575269168113168331527059677221756922001037654",
      "difference_over_qN": "-0.37465323963760020136005333358449455106778011405493187102631956378"
    },
    {
      "q": "0.5",
      "u": "0.2",
      "v": "0.3",
      "N": 80,
      "finite_sum": "0.22867836024510272348153468264663553588635995066472634404753596477",
      "infinite_CD": "0.22867836024510272348153499255253179440709332180325690010045961342",
      "difference": "-3.0990589625852073337113853055605292364864684706334971371524150399e-25",
      "difference_over_qN": "-0.37465323963773841857313667402496705401362254994423190477537166408"
    },
    {
      "q": "0.5",
      "u": "0.2",
      "v": "0.2",
      "N": 20,
      "finite_sum": "0.15711275415070847521937252726152796627094101627967977894920872675",
      "infinite_CD": "0.15711301075433011564231088225781920048549055593720385312590582123",
      "difference": "-0.00000025660362164042293835499629123421454953965752407417669709447554892",
      "difference_over_qN": "-0.26906839916522812300852859107720775549809592796360390433253679318"
    },
    {
      "q": "0.5",
      "u": "0.2",
      "v": "0.2",
      "N": 40,
      "finite_sum": "0.15711301075408539925075915021203126169676763245118446849033335752",
      "infinite_CD": "0.15711301075433011564231088225781920048549055593720385312590582123",
      "difference": "-0.00000000000024471639155173204578793878872292348601938463557246370982106234495",
      "difference_over_qN": "-0.26906851801851387617647914209659135435867397934812412718804397658"
    },
    {
      "q": "0.5",
      "u": "0.2",
      "v": "0.2",
      "N": 80,
      "finite_sum": "0.15711301075433011564231065968955764710205942159164298863953335881",
      "infinite_CD": "0.15711301075433011564231088225781920048549055593720385312590582123",
      "difference": "-2.2256826155338343113434556086448637246242143183776416631202021932e-25",
      "difference_over_qN": "-0.26906851801862722361946318605122432881290547203749567913797646178"
    }
  ],
  "measure_change_tests": [
    {
      "eps": "0.05",
      "s": "0.0",
      "t": "1.0",
      "direct_scaled_SW": "0.019813790841550334077294874637874202483932611145610434184794762426",
      "canonical_formula": "0.019813790841550334077294874637874202483932611145610434184794762426",
      "difference": "-1.9071097714421504644320214290811439533204589232068181180244561643e-192"
    },
    {
      "eps": "0.05",
      "s": "0.0",
      "t": "0.0",
      "direct_scaled_SW": "0.063668008532172304757816470302816455520843136010616251636974150493",
      "canonical_formula": "0.063668008532172304757816470302816455520843136010616251636974150493",
      "difference": "-6.1281499421777145455651100669942057006917119467649649917815281462e-192"
    }
  ],
  "precision_repeats": [
    {
      "eps": "0.00625",
      "s": "-2.0",
      "t": "-1.0",
      "precision_repeat_difference": "4.2150116745538045573196332569555194754863183177723601447706971138e-124"
    },
    {
      "eps": "0.00625",
      "s": "0.0",
      "t": "0.0",
      "precision_repeat_difference": "-5.7966637757390385037380718672752430737802553948622163053632694057e-127"
    },
    {
      "eps": "0.00625",
      "s": "2.0",
      "t": "2.0",
      "precision_repeat_difference": "-5.3905365335845539310071956380765136914267870774521977853765544568e-131"
    }
  ]
}


==> anc/sw_kernel_results.txt <==
GENUINE STIELTJES--WIGERT KERNEL: FINITE NUMERICAL CHECKS
220 decimal digits; selected 180-digit repeats.
Direct A_q series and first derivative; no asymptotic A_q evaluation is used.
s t eps : kernel ; (kernel-K_Ai-eta^2*K2)/eta^4 ; observed corrected order
-2.0 -1.0 0.1 : 0.33648435059575186469 ; -0.00861073922556037 ; nan
-2.0 -1.0 0.05 : 0.3354477254918597717 ; -0.00850537785527889 ; 1.351095101
-2.0 -1.0 0.025 : 0.334736565694725039 ; -0.00844234645915498 ; 1.344064627
-2.0 -1.0 0.0125 : 0.33426607805436820148 ; -0.00840406671205292 ; 1.339889755
-2.0 -1.0 0.00625 : 0.33396090255907269288 ; -0.00838054116996384 ; 1.337377539
0.0 1.0 0.1 : 0.018848307626802630706 ; 0.000880537022901101 ; nan
0.0 1.0 0.05 : 0.019813790841550334077 ; 0.000834063022992286 ; 1.411560598
0.0 1.0 0.025 : 0.020428593967497877259 ; 0.000804614912832417 ; 1.385191256
0.0 1.0 0.0125 : 0.020818267247344902393 ; 0.00078600323474314 ; 1.367096561
0.0 1.0 0.00625 : 0.021064626065471651653 ; 0.000774256456058615 ; 1.355057075
1.0 2.0 0.1 : 0.0012373608359348452699 ; 0.000736878290367162 ; nan
1.0 2.0 0.05 : 0.0013727259390166276461 ; 0.00073847520946877 ; 1.330210193
1.0 2.0 0.025 : 0.0014627785353070253793 ; 0.000739195016788998 ; 1.331927793
1.0 2.0 0.0125 : 0.0015214151775333843546 ; 0.000739535108496942 ; 1.332669725
1.0 2.0 0.00625 : 0.0015591126668426453213 ; 0.000739704452781089 ; 1.333003012
-2.0 -2.0 0.1 : 0.47936268175110962676 ; 0.0226117196693552 ; nan
-2.0 -2.0 0.05 : 0.48145082552316313642 ; 0.022498994783897 ; 1.340543504
-2.0 -2.0 0.025 : 0.48291575008747987998 ; 0.0224100498529308 ; 1.339048021
-2.0 -2.0 0.0125 : 0.48389748334642303045 ; 0.0223470114123257 ; 1.337397287
-2.0 -2.0 0.00625 : 0.48453914611204076221 ; 0.0223045561131578 ; 1.336076801
0.0 0.0 0.1 : 0.061724472020287480709 ; 0.000347050899440232 ; nan
0.0 0.0 0.05 : 0.063668008532172304758 ; 0.000334537482223596 ; 1.386312739
0.0 0.0 0.025 : 0.064894854408459226957 ; 0.000327078981589641 ; 1.365862142
0.0 0.0 0.0125 : 0.065668639371086417125 ; 0.000322544800567583 ; 1.353472826
0.0 0.0 0.00625 : 0.066156442527971493764 ; 0.000319752712696225 ; 1.345876295
2.0 2.0 0.1 : 0.00026428163969183921664 ; 0.000339311342284594 ; nan
2.0 2.0 0.05 : 0.00030324242901366103347 ; 0.000345181567203345 ; 1.308587563
2.0 2.0 0.025 : 0.00032989401306497011261 ; 0.000348845629718034 ; 1.3181
2.0 2.0 0.0125 : 0.00034755106543847968149 ; 0.000351139799295857 ; 1.323876568
2.0 2.0 0.00625 : 0.00035902630372204393678 ; 0.000352579330253535 ; 1.327430958

Finite orthonormal sums: q u v N ; sum-infinite-CD ; difference/q^N
0.5 0.2 0.3 20 ; -3.57297033984e-7 ; -0.374653094706487
0.5 0.2 0.3 40 ; -3.40745136452e-13 ; -0.3746532396376
0.5 0.2 0.3 80 ; -3.09905896259e-25 ; -0.374653239637738
0.5 0.2 0.2 20 ; -2.5660362164e-7 ; -0.269068399165228
0.5 0.2 0.2 40 ; -2.44716391552e-13 ; -0.269068518018514
0.5 0.2 0.2 80 ; -2.22568261553e-25 ; -0.269068518018627

Measure-change checks: [{"eps": "0.05", "s": "0.0", "t": "1.0", "direct_scaled_SW": "0.019813790841550334077294874637874202483932611145610434184794762426", "canonical_formula": "0.019813790841550334077294874637874202483932611145610434184794762426", "difference": "-1.9071097714421504644320214290811439533204589232068181180244561643e-192"}, {"eps": "0.05", "s": "0.0", "t": "0.0", "direct_scaled_SW": "0.063668008532172304757816470302816455520843136010616251636974150493", "canonical_formula": "0.063668008532172304757816470302816455520843136010616251636974150493", "difference": "-6.1281499421777145455651100669942057006917119467649649917815281462e-192"}]
Precision repeats: [{"eps": "0.00625", "s": "-2.0", "t": "-1.0", "precision_repeat_difference": "4.2150116745538045573196332569555194754863183177723601447706971138e-124"}, {"eps": "0.00625", "s": "0.0", "t": "0.0", "precision_repeat_difference": "-5.7966637757390385037380718672752430737802553948622163053632694057e-127"}, {"eps": "0.00625", "s": "2.0", "t": "2.0", "precision_repeat_difference": "-5.3905365335845539310071956380765136914267870774521977853765544568e-131"}]


==> anc/verify_fixed_neighborhood.py <==
#!/usr/bin/env python3
"""Finite numerical tests of the fixed-neighborhood Ramanujan Airy formula.

Requires Python 3, mpmath, and the previously verified verify_numerics.py.
The reference checker is sought beside this script or in ../work/; an
explicit path may be supplied with --reference-checker.  No existing
verification source/results are modified.  Output filenames are
fixed_neighborhood_results.json and fixed_neighborhood_results.txt.

These tests do not certify a neighborhood radius or a uniform remainder.
"""
from pathlib import Path
import argparse
import hashlib
import importlib.util
import json
import mpmath as mp


def parse_args():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--reference-checker", type=Path)
    parser.add_argument("--output-dir", type=Path, default=Path(__file__).resolve().parent)
    parser.add_argument("--dps", type=int, default=220)
    return parser.parse_args()


def load_reference(path):
    if path is None:
        here = Path(__file__).resolve().parent
        candidates = (here / "verify_numerics.py", here.parent / "work" / "verify_numerics.py")
        path = next((p for p in candidates if p.is_file()), None)
    if path is None or not path.is_file():
        raise FileNotFoundError("Supply verify_numerics.py with --reference-checker")
    spec = importlib.util.spec_from_file_location("ramanujan_reference_checker", path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)  # Guarded main: imports without running prior tests.
    return module, hashlib.sha256(path.read_bytes()).hexdigest()


def number(value, digits=65):
    if isinstance(value, mp.mpc):
        return {"real": mp.nstr(value.real, digits), "imag": mp.nstr(value.imag, digits)}
    return mp.nstr(value, digits)


def serialize(value):
    if isinstance(value, dict):
        return {k: serialize(v) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [serialize(v) for v in value]
    if isinstance(value, (mp.mpf, mp.mpc)):
        return number(value)
    return value


def fixed_coefficients(x):
    """Principal s=sqrt/atanh route; c is continued from c(1/4)=1.

    tanh(s*t)/s is even in s.  On the tested neighborhood c remains
    close to 1, so its principal fractional powers select the stated
    analytic branch.  The removable values at x=1/4 are assigned exactly.
    """
    if x == mp.mpf("0.25"):
        return {"x": x, "d": mp.mpf(0), "s": mp.mpf(0), "c": mp.mpf(1),
                "chi": mp.mpf(0), "a": mp.mpf(1), "b": mp.mpf(1)/560}
    d = mp.sqrt(1-4*x)
    s = mp.atanh(d)
    c = 3*mp.quad(lambda t: t*mp.tanh(s*t)/s, [0, 1])
    chi = s*s*mp.power(c, mp.mpf(2)/3)
    a = mp.power(chi/(1-4*x), mp.mpf(1)/4)
    b = ((1+16*x)*a**6-5)/(48*a**7*(1-4*x)**2)
    return {"x": x, "d": d, "s": s, "c": c, "chi": chi, "a": a, "b": b}


def function_test(base, eps, coefficients):
    x = coefficients["x"]
    chi, a, b = (coefficients[k] for k in ("chi", "a", "b"))
    scale = mp.power(eps, mp.mpf(2)/3)
    xi = chi/scale
    C = mp.log(x)**2/4-mp.pi**2/12
    z = mp.exp(-eps/2)*x
    raw, _, diagnostics = base.aq_series(eps, z)
    prefactor = mp.power(eps, mp.mpf(1)/6)/(2*mp.sqrt(mp.pi))*mp.exp(-C/eps)
    exact_numerical = prefactor*raw
    approximation = (a*(1+eps/48)*mp.airyai(xi)
                     + mp.power(eps, mp.mpf(4)/3)*b*mp.airyai(xi, 1))
    envelope = (mp.power(1+abs(xi), -mp.mpf(1)/4)
                * mp.exp(-mp.mpf(2)/3*mp.re(mp.power(xi, mp.mpf(3)/2))))
    error = exact_numerical-approximation
    absolute_error = abs(error)
    tail = abs(prefactor)*mp.mpf(diagnostics["tail_bound"])
    return {"eps": eps, "x": x, "chi": chi, "xi": xi,
            "F_direct_series": exact_numerical, "airy_approximation": approximation,
            "complex_error": error, "absolute_error": absolute_error,
            "envelope": envelope, "error_over_envelope": absolute_error/envelope,
            "error_over_eps2_envelope": absolute_error/(eps**2*envelope),
            "transformed_series_tail_bound": tail,
            "series_diagnostics": diagnostics}


def zero_test(base, eps, n):
    result = base.zero(eps, n)
    airy_zero = result["airy_zero"]
    scale = mp.power(eps, mp.mpf(2)/3)
    exact_log = mp.log(4*result["rho"])
    approximation = (-airy_zero*scale-eps/2+airy_zero**2*scale**2/30
                     +(mp.mpf(1)/560-airy_zero**3/525)*eps**2)
    residual = exact_log-approximation
    return {"eps": eps, "n": n, "airy_zero": airy_zero, "rho": result["rho"],
            "log_4rho_direct_series_root": exact_log,
            "log_4rho_approximation": approximation, "residual": residual,
            "residual_over_eps8thirds": residual/mp.power(eps, mp.mpf(8)/3),
            "normalized_root_residual": result["normalized_residual"],
            "iterations": result["iterations"]}


def short(z, digits=15):
    if isinstance(z, mp.mpc) and not z.imag:
        return mp.nstr(z.real, digits)
    return mp.nstr(z, digits)


def main():
    args = parse_args()
    if args.dps < 180:
        raise ValueError("Use at least 180 decimal digits for these cancellation-sensitive tests")
    base, reference_hash = load_reference(args.reference_checker)
    mp.mp.dps = args.dps
    eps_strings = ("0.1", "0.05", "0.025", "0.0125", "0.00625")
    x_specs = (("0.23", "0.23", "0"), ("0.25", "0.25", "0"),
               ("0.27", "0.27", "0"), ("0.24+0.01i", "0.24", "0.01"),
               ("0.24-0.01i", "0.24", "-0.01"),
               ("0.26+0.01i", "0.26", "0.01"),
               ("0.26-0.01i", "0.26", "-0.01"))
    coefficients = {label: fixed_coefficients(mp.mpc(real, imag) if imag != "0" else mp.mpf(real))
                    for label, real, imag in x_specs}
    function_rows = []
    per_eps = []
    previous = {}
    for eps_string in eps_strings:
        eps = mp.mpf(eps_string)
        block = []
        for label, _, _ in x_specs:
            row = function_test(base, eps, coefficients[label])
            row["x_label"] = label
            row["eps_label"] = eps_string
            if label in previous:
                row["observed_order_after_envelope"] = mp.log(
                    previous[label]["error_over_envelope"]/row["error_over_envelope"], 2)
            previous[label] = row
            function_rows.append(row)
            block.append(row)
        worst = max(block, key=lambda row: row["error_over_eps2_envelope"])
        per_eps.append({"eps": eps, "worst_x": worst["x_label"],
                        "max_error_over_eps2_envelope": worst["error_over_eps2_envelope"],
                        "max_absolute_error": max(row["absolute_error"] for row in block)})

    zero_rows = []
    for n in (1, 2, 3):
        previous_zero = None
        for eps_string in eps_strings:
            row = zero_test(base, mp.mpf(eps_string), n)
            row["eps_label"] = eps_string
            if previous_zero is not None:
                row["observed_residual_order"] = mp.log(abs(previous_zero["residual"]/row["residual"]), 2)
            previous_zero = row
            zero_rows.append(row)

    repeats = []
    with mp.workdps(180):
        for label, real, imag in x_specs:
            if "-0.01i" in label:
                continue
            x = mp.mpc(real, imag) if imag != "0" else mp.mpf(real)
            repeated = function_test(base, mp.mpf("0.00625"), fixed_coefficients(x))
            original = next(row for row in function_rows
                            if row["x_label"] == label and row["eps_label"] == "0.00625")
            repeats.append({"item": "F and approximation at eps=0.00625, x="+label,
                            "F_difference": abs(repeated["F_direct_series"]-original["F_direct_series"]),
                            "approximation_difference": abs(repeated["airy_approximation"]-original["airy_approximation"]),
                            "error_ratio_difference": abs(repeated["error_over_eps2_envelope"]-original["error_over_eps2_envelope"])})
        for n in (1, 3):
            repeated = zero_test(base, mp.mpf("0.00625"), n)
            original = next(row for row in zero_rows if row["n"] == n and row["eps_label"] == "0.00625")
            repeats.append({"item": f"log zero n={n}, eps=0.00625",
                            "log_root_difference": abs(repeated["log_4rho_direct_series_root"]-original["log_4rho_direct_series_root"]),
                            "scaled_residual_difference": abs(repeated["residual_over_eps8thirds"]-original["residual_over_eps8thirds"])})

    worst = max(function_rows, key=lambda row: row["error_over_eps2_envelope"])
    report = {"working_precision_digits": args.dps, "repeat_precision_digits": 180,
              "mpmath_version": mp.__version__, "reference_checker_sha256": reference_hash,
              "scope": "Finite samples only; neither a certified neighborhood radius nor a proof of uniform remainder or zero indexing.",
              "branch_convention": "Principal sqrt and atanh; c fractional powers continued from c=1; positive a at x=1/4; principal xi^(3/2) in the envelope.",
              "coefficients": coefficients, "function_tests": function_rows,
              "worst_ratios_by_eps": per_eps,
              "overall_worst": {"eps": worst["eps"], "x": worst["x_label"],
                                "error_over_eps2_envelope": worst["error_over_eps2_envelope"]},
              "log_zero_tests": zero_rows, "precision_repeats": repeats}
    args.output_dir.mkdir(parents=True, exist_ok=True)
    (args.output_dir/"fixed_neighborhood_results.json").write_text(json.dumps(serialize(report), indent=2)+"\n")

    lines = ["FIXED-NEIGHBORHOOD AIRY FORMULA: INDEPENDENT NUMERICAL TESTS",
             f"Working precision: {args.dps} decimal digits; selected 180-digit repeats.",
             "Reference: direct A_q term recurrence in verify_numerics.py (imported without running its tests).",
             "These are finite samples, not a uniform-bound proof or a certified neighborhood radius.",
             "", "Coefficient values: x ; chi ; a ; b"]
    for label, _, _ in x_specs:
        row = coefficients[label]
        lines.append(label+" ; "+" ; ".join(short(row[key], 22) for key in ("chi", "a", "b")))
    lines.extend(("", "Worst sampled bound ratios: eps ; x ; max |F-approx|/(eps^2 E) ; max absolute error"))
    for row in per_eps:
        lines.append(" ; ".join((short(row["eps"]), row["worst_x"],
                                short(row["max_error_over_eps2_envelope"], 18),
                                short(row["max_absolute_error"], 18))))
    lines.extend(("", "Pointwise values: eps ; x ; F ; approximation ; absolute error ; envelope ; |error|/(eps^2 E) ; observed order of |error|/E"))
    for row in function_rows:
        lines.append(" ; ".join((row["eps_label"], row["x_label"], short(row["F_direct_series"], 21),
                                short(row["airy_approximation"], 21), short(row["absolute_error"], 13),
                                short(row["envelope"], 13), short(row["error_over_eps2_envelope"], 13),
                                short(row.get("observed_order_after_envelope", mp.nan), 10))))
    lines.extend(("", "Improved fixed-index log-zero formula:",
                  "L = -a_n eps^(2/3) -eps/2 +a_n^2 eps^(4/3)/30 +(1/560-a_n^3/525)eps^2.",
                  "n ; eps ; rho ; log(4rho) ; L ; residual ; residual/eps^(8/3) ; observed residual order"))
    for row in zero_rows:
        lines.append(" ; ".join((str(row["n"]), row["eps_label"], short(row["rho"], 22),
                                short(row["log_4rho_direct_series_root"], 22),
                                short(row["log_4rho_approximation"], 22), short(row["residual"], 13),
                                short(row["residual_over_eps8thirds"], 15),
                                short(row.get("observed_residual_order", mp.nan), 10))))
    lines.extend(("", "Precision repeats: differences between main precision and 180 digits"))
    for row in repeats:
        lines.append(row["item"]+": "+"; ".join(key+"="+short(value, 10) for key, value in row.items() if key != "item"))
    lines.extend(("", "Overall worst sampled ratio: "+short(worst["error_over_eps2_envelope"], 22)
                  +", at eps="+worst["eps_label"]+", x="+worst["x_label"]+"."))
    (args.output_dir/"fixed_neighborhood_results.txt").write_text("\n".join(lines)+"\n")
    print("\n".join(lines[:18]))
    print("\nImproved zero residuals: n eps residual/eps^(8/3) observed_order")
    for row in zero_rows:
        print(row["n"],row["eps_label"],short(row["residual_over_eps8thirds"], 15),
              short(row.get("observed_residual_order", mp.nan),10))
    print("\nSaved fixed_neighborhood_results.json and fixed_neighborhood_results.txt")


if __name__ == "__main__":
    main()


==> anc/verify_numerics.py <==
#!/usr/bin/env python3
"""Independent series checks for the Ramanujan A_q manuscript.

Run with Python 3 and mpmath.  Outputs numerical_results.json and .txt next
to this script.  These finite numerical checks do not verify the analytic
proofs or global zero enumeration.  All formulas are evaluated directly
from the series in the supplied baseline manuscript.
"""
from pathlib import Path
import json
from decimal import Decimal
import mpmath as mp

DPS = 220
mp.mp.dps = DPS
OUT = Path(__file__).resolve().parent
CHECKS = []


def tolerance():
    # Thirty guard digits, in addition to the cancellation diagnostic.
    return mp.power(10, -(mp.mp.dps - 30))


def textnum(value, digits=65):
    if isinstance(value, (mp.mpc, complex)):
        return {"real": mp.nstr(mp.re(value), digits),
                "imag": mp.nstr(mp.im(value), digits)}
    return mp.nstr(value, digits)


def normalizer(eps, zeta):
    eta = mp.root(eps, 3)
    L = mp.log(4)
    return (mp.root(eps, 6) / (2 * mp.sqrt(mp.pi)) *
            mp.exp((mp.pi**2 - 3 * L**2) / (12 * eps)
                   - L * zeta / (2 * eta) - eta * zeta**2 / 4))


def aq_series(eps, z):
    """A_q and dA_q/dz by recurrence, with a geometric tail bound.

    The absolute term ratios decrease strictly with k.  Once the next
    ratio is <1, |T_(k+1)|/(1-ratio) bounds the remaining absolute tail.
    Terms and derivative terms are combined using mpmath.fsum.
    """
    q = mp.exp(-eps)
    qnext = q
    qodd = q
    term = mp.mpf(1)
    terms = [term]
    weighted = [mp.mpf(0)]
    running = term
    largest = mp.mpf(1)
    for k in range(1, 20000):
        term *= -z * qodd / (1 - qnext)
        terms.append(term)
        weighted.append(k * term)
        running += term
        largest = max(largest, abs(term))
        qodd *= q * q
        qnext *= q
        rnext = abs(z) * qodd / (1 - qnext)
        if rnext < 1:
            bound = abs(term) * rnext / (1 - rnext)
            if bound < tolerance() * max(1, abs(running)):
                result = mp.fsum(terms)
                derivative = mp.fsum(weighted) / z if z else -q / (1-q)
                lost = mp.log10(largest / abs(result)) if result else mp.inf
                return result, derivative, {"terms": len(terms),
                        "tail_bound": textnum(bound),
                        "largest_term": textnum(largest),
                        "estimated_cancellation_digits": textnum(lost, 12)}
    raise ArithmeticError("A_q series exceeded iteration limit")


def normalized(eps, zeta):
    eta = mp.root(eps, 3)
    z = mp.exp(-eps/2 - eta**2 * zeta) / 4
    aq, derivative, info = aq_series(eps, z)
    N = normalizer(eps, zeta)
    u = N * aq
    du = N * ((-mp.log(4)/(2*eta)-eta*zeta/2)*aq - eta**2*z*derivative)
    info["normalized_tail_bound"] = textnum(abs(N) * mp.mpf(info["tail_bound"]))
    return u, du, info


def correction(zeta):
    return (4*zeta*mp.airyai(zeta) + zeta**2*mp.airyai(zeta, 1)) / 30


def zero(eps, n):
    """Newton iteration in the scaled variable, started at the Airy zero.

    The residual is for the directly summed normalized function, not for
    the asymptotic expansion.  Index n labels the nearby Airy zero; the
    theorem's global enumeration is not assumed numerically proved.
    """
    a = mp.airyaizero(n)
    scale = mp.root(eps, 3)**2
    x = a - a*a*scale/30
    for iteration in range(40):
        value, derivative, info = normalized(eps, x)
        step = value/derivative
        x -= step
        if abs(step) < mp.mpf("1e-105"):
            break
    else:
        raise ArithmeticError("Newton iteration failed to converge")
    residual, _, info = normalized(eps, x)
    if abs(residual) > mp.mpf("1e-95"):
        raise ArithmeticError("Insufficient numerical root residual")
    rho = mp.exp(-eps/2 - scale*x)/4
    approximation = mp.exp(-eps/2-a*scale+a*a*scale**2/30)/4
    left = normalized(eps, x-mp.mpf("0.05"))[0]
    right = normalized(eps, x+mp.mpf("0.05"))[0]
    assert mp.re(left)*mp.re(right) < 0
    return {"n": n, "eps": eps, "airy_zero": a, "zeta": x,
            "rho": rho, "exponential_approximation": approximation,
            "relative_error": abs(rho-approximation)/abs(rho),
            "D": (x-a)/scale, "S": (4*rho-1)/scale,
            "normalized_residual": abs(residual),
            "iterations": iteration+1, "series_diagnostics": info}


def theta_series(p, x):
    """Bilateral theta series, independently summed in both directions."""
    terms = [mp.mpf(1)]
    counts = []
    bounds = []
    for direction in (1, -1):
        term = mp.mpf(1)
        # positive: T_n/T_(n-1)=x*p^(n-1);
        # negative: T_-n/T_-(n-1)=p^n/x.
        ratio = x if direction == 1 else p/x
        running = mp.mpf(1)
        for n in range(1, 20000):
            term *= ratio
            terms.append(term)
            running += term
            ratio *= p
            rnext = abs(ratio)
            if rnext < 1:
                bound = abs(term)*rnext/(1-rnext)
                if bound < tolerance()*max(1, abs(running)):
                    counts.append(n)
                    bounds.append(bound)
                    break
        else:
            raise ArithmeticError("theta series exceeded iteration limit")
    return mp.fsum(terms), {"positive_terms": counts[0],
                           "negative_terms": counts[1],
                           "tail_bound": textnum(sum(bounds))}


def qairy_series(p, y):
    # 1phi1(0;-p;p,-y) = sum p^(n(n-1)/2)*y^n/(p^2;p^2)_n.
    term = mp.mpf(1)
    terms = [term]
    running = term
    pn = mp.mpf(1)
    p2next = p*p
    for n in range(1, 20000):
        term *= y*pn/(1-p2next)
        terms.append(term)
        running += term
        pn *= p
        p2next *= p*p
        rnext = abs(y)*pn/(1-p2next)
        if rnext < 1:
            bound = abs(term)*rnext/(1-rnext)
            if bound < tolerance()*max(1, abs(running)):
                return mp.fsum(terms), {"terms": len(terms),
                                       "tail_bound": textnum(bound)}
    raise ArithmeticError("q-Airy series exceeded iteration limit")


def q_product(q):
    # Direct product; the omitted relative tail is bounded by
    # exp(q^(n+1)/((1-q)*(1-q^(n+1))))-1.
    value = mp.mpf(1)
    power = q
    for n in range(1, 100000):
        value *= 1-power
        power *= q
        log_bound = power/((1-q)*(1-power))
        if log_bound < tolerance():
            return value, n
    raise ArithmeticError("q-product exceeded iteration limit")


def morita_bi(eps, zeta=mp.mpf(1)):
    p = mp.exp(-eps/2)
    eta = mp.root(eps, 3)
    x = -2j*p*mp.exp(eta**2*zeta/2)
    t1, t1info = theta_series(p, x/p)
    t2, t2info = theta_series(p, -x/p)
    a1, a1info = qairy_series(p, -x)
    a2, a2info = qairy_series(p, x)
    product, n = q_product(p*p)
    value = normalizer(eps, zeta)*1j*(t1*a1-t2*a2)/(2*product)
    symmetric = normalizer(eps,zeta)*(t1*a1+t2*a2)/(2*product)
    direct = normalized(eps,zeta)[0]
    return value, {"theta_positive_branch":t1info,
                   "theta_negative_branch":t2info,
                   "qairy_positive_branch":a1info,
                   "qairy_negative_branch":a2info,
                   "product_terms":n,
                   "symmetric_connection_absolute_error":textnum(abs(symmetric-direct))}


def check(label, actual, printed):
    """Check against half a unit in the last printed decimal place."""
    decimal = Decimal(printed)
    allowance = mp.mpf("0.5")*mp.power(10, decimal.as_tuple().exponent)
    difference = abs(actual-mp.mpf(printed))
    passed = bool(difference <= allowance)
    CHECKS.append({"item":label, "printed":printed, "actual":textnum(actual),
                   "absolute_difference":textnum(difference),
                   "rounding_allowance":textnum(allowance), "matches":passed})


def serialize(data):
    if isinstance(data, dict):
        return {key:serialize(val) for key,val in data.items()}
    if isinstance(data, (list,tuple)):
        return [serialize(val) for val in data]
    if isinstance(data, (mp.mpf,mp.mpc)):
        return textnum(data)
    return data


def main():
    epslist = [mp.mpf(x) for x in ("0.2","0.1","0.05","0.025","0.0125")]
    testset = [("-1",mp.mpf(-1)),("0",mp.mpf(0)),("1",mp.mpf(1)),
               ("i",mp.mpc(0,1)),("1+i",mp.mpc(1,1))]
    rates = []
    values = []
    for eps in epslist:
        entries = []
        for label,zeta in testset:
            value,derivative,info = normalized(eps,zeta)
            ai = mp.airyai(zeta)
            ca = correction(zeta)
            scale = mp.root(eps,3)**2
            entries.append({"zeta_label":label,"zeta":zeta,"U":value,
                            "Ai":ai,"correction":ca,"E0":abs(value-ai),
                            "E1":abs(value-ai-scale*ca),
                            "scaled_difference":(value-ai)/scale,
                            "series_diagnostics":info})
        e0=max(item["E0"] for item in entries)
        e1=max(item["E1"] for item in entries)
        row={"eps":eps,"E0":e0,"E1":e1,
             "E0_maximizer":max(entries,key=lambda d:d["E0"])["zeta_label"],
             "E1_maximizer":max(entries,key=lambda d:d["E1"])["zeta_label"]}
        if rates:
            row["p0"]=mp.log(rates[-1]["E0"]/e0,2)
            row["p1"]=mp.log(rates[-1]["E1"]/e1,2)
        rates.append(row)
        values.append({"eps":eps,"points":entries})

    expected_rates=[("2.4605735e-2",None,"2.0498505e-3",None),
                    ("1.5370678e-2","0.67881","1.0443571e-3","0.97290"),
                    ("9.6291810e-3","0.67470","5.3029458e-4","0.97775"),
                    ("6.0431045e-3","0.67212","2.6835729e-4","0.98264"),
                    ("3.7968985e-3","0.67047","1.3541616e-4","0.98676")]
    for row,expected in zip(rates,expected_rates):
        for key,printed in zip(("E0","p0","E1","p1"),expected):
            if printed is not None:check(f"main-rate eps={row['eps']} {key}",row[key],printed)

    expected_ai=[("0.1400811683","0.01400240","0.5130736722","-0.06575300"),
                 ("0.1382662297","0.01380322","0.5211478602","-0.06689933"),
                 ("0.1371410776","0.01362105","0.5263536385","-0.06783956"),
                 ("0.1364434153","0.01346217","0.5296949752","-0.06860808")]
    for row,expected in zip(values,expected_ai):
        points={p["zeta_label"]:p for p in row["points"]}
        for label,actual,printed in zip(("U(1)","scaled(1)","U(-1)","scaled(-1)"),
                 (points["1"]["U"],points["1"]["scaled_difference"],
                  points["-1"]["U"],points["-1"]["scaled_difference"]),expected):
            check(f"Ai-limit eps={row['eps']} {label}",actual,printed)
    points={p["zeta_label"]:p for p in values[-1]["points"]}
    check("complex example real",mp.re(points["i"]["scaled_difference"]),"0.0583836303")
    check("complex example imaginary",mp.im(points["i"]["scaled_difference"]),"0.0395074128")
    check("complex correction real",mp.re(correction(1j)),"0.0567430699")
    check("complex correction imaginary",mp.im(correction(1j)),"0.0409308455")

    zeros=[]
    scaled=[]
    for eps in epslist[1:]:
        first=zero(eps,1)
        second=zero(eps,2)
        zeros.extend((first,second))
        scaled.append({"eps":eps,"D1":first["D"],"D2":second["D"],
                       "S1":first["S"],"S2":second["S"],
                       "G":(second["rho"]-first["rho"])/mp.root(eps,3)**2})
    expected_scaled=[("-0.187753","-0.585687","2.729028","6.304300","0.893818"),
                     ("-0.185733","-0.575051","2.535614","5.280802","0.686297"),
                     ("-0.184444","-0.568367","2.429782","4.755526","0.581436"),
                     ("-0.183627","-0.564168","2.371657","4.466421","0.523691")]
    for row,expected in zip(scaled,expected_scaled):
        for key,printed in zip(("D1","D2","S1","S2","G"),expected):
            check(f"zero-scaled eps={row['eps']} {key}",row[key],printed)
    expected_zeros={
      (1,"0.1"):("0.3969878219","0.3968859734","2.566e-4"),
      (1,"0.05"):("0.3360339315","0.3360122192","6.461e-5"),
      (1,"0.025"):("0.3019358521","0.3019309538","1.622e-5"),
      (2,"0.1"):("0.5895550563","0.5887717785","1.329e-3"),
      (2,"0.05"):("0.4291787718","0.4290364421","3.316e-4"),
      (2,"0.025"):("0.3516479279","0.3516188224","8.277e-5")}
    for row in zeros:
        expected=expected_zeros.get((row["n"],mp.nstr(row["eps"])))
        if expected:
            for key,printed in zip(("rho","exponential_approximation","relative_error"),expected):
                check(f"zero-limit n={row['n']} eps={row['eps']} {key}",row[key],printed)
    a1=mp.airyaizero(1);a2=mp.airyaizero(2)
    for key,actual,printed in zip(("D1","D2","S1","S2","G"),
         (-a1*a1/30,-a2*a2/30,-a1,-a2,(a1-a2)/4),
         ("-0.182225","-0.557044","2.338107","4.087949","0.437461")):
        check("zero-scaled limit "+key,actual,printed)

    bi=[]
    expected_bi=[("1.2790680589","0.20948968"),("1.2516520490","0.20529030"),
                 ("1.2348711896","0.20223561"),("1.2245196566","0.19995675")]
    for eps,expected in zip(epslist[:4],expected_bi):
        value,info=morita_bi(eps)
        error=(value-mp.airybi(1))/mp.root(eps,3)**2
        row={"eps":eps,"normalized_companion":value,"scaled_error":error,
             "diagnostics":info}
        bi.append(row)
        check(f"Bi-limit eps={eps} value",value,expected[0])
        check(f"Bi-limit eps={eps} scaled error",error,expected[1])

    repeats=[]
    with mp.workdps(180):
        for label,zeta in (("-1",mp.mpf(-1)),("1+i",mp.mpc(1,1))):
            repeated=normalized(mp.mpf("0.0125"),zeta)[0]
            original=next(p["U"] for p in values[-1]["points"] if p["zeta_label"]==label)
            repeats.append({"item":"U(0.0125,"+label+")", "difference":abs(repeated-original)})
        for n in (1,2):
            repeated=zero(mp.mpf("0.0125"),n)
            original=next(row for row in zeros if row["n"]==n and mp.nstr(row["eps"],8)=="0.0125")
            repeats.append({"item":f"rho_{n}(0.0125)","difference":abs(repeated["rho"]-original["rho"])})
        repeated,_=morita_bi(mp.mpf("0.025"))
        repeats.append({"item":"Bi companion eps=0.025", "difference":abs(repeated-bi[-1]["normalized_companion"])})

    failures=[item for item in CHECKS if not item["matches"]]
    report={"working_precision_digits":DPS,"repeat_precision_digits":180,
            "scope":"Finite numerical checks only; not proof verification or global zero enumeration.",
            "main_rate":rates,"normalized_values":values,"zeros":zeros,
            "scaled_zeros":scaled,"bi_companion":bi,"precision_repeats":repeats,
            "rounding_checks":CHECKS,"total_rounding_checks":len(CHECKS),
            "failed_rounding_checks":len(failures)}
    (OUT/"numerical_results.json").write_text(json.dumps(serialize(report),indent=2)+"\n")
    lines=["Independent numerical checks for the Ramanujan A_q manuscript",
           "220 decimal digits; selected 180-digit repeats; direct term recurrence.",
           "The checks concern finite samples, not analytic proofs or global zero indexing.",
           "", "Main error table: eps E0 p0 E1 p1"]
    for row in rates:
        lines.append(" ".join(mp.nstr(row.get(key,mp.nan),14) for key in ("eps","E0","p0","E1","p1")))
    lines.extend(("","Positive roots near the first two Airy zeros:","eps n rho zeta relative_error"))
    for row in zeros:
        lines.append(" ".join([mp.nstr(row["eps"],8),str(row["n"]),mp.nstr(row["rho"],24),
                              mp.nstr(row["zeta"],24),mp.nstr(row["relative_error"],12)]))
    lines.extend(("","Scaled zero table: eps D1 D2 S1 S2 G"))
    for row in scaled:
        lines.append(" ".join(mp.nstr(row[key],14) for key in ("eps","D1","D2","S1","S2","G")))
    lines.extend(("","Morita companion: eps value scaled_error symmetric_connection_residual"))
    for row in bi:
        lines.append(" ".join([mp.nstr(row["eps"],8),mp.nstr(row["normalized_companion"],24),
                              mp.nstr(row["scaled_error"],16),row["diagnostics"]["symmetric_connection_absolute_error"]]))
    lines.extend(("","220-versus-180-digit repeats:"))
    for row in repeats:lines.append(row["item"]+": "+mp.nstr(row["difference"],12))
    lines.extend(("",f"Printed numerical entries checked: {len(CHECKS)}; rounding mismatches: {len(failures)}."))
    for row in failures:
        lines.append(row["item"]+": printed "+row["printed"]+"; actual "+str(row["actual"]))
    (OUT/"numerical_results.txt").write_text("\n".join(lines)+"\n")
    print("\n".join(lines))


if __name__=="__main__":main()


==> anc/verify_sw_kernel.py <==
#!/usr/bin/env python3
"""Finite numerical checks of the genuine Stieltjes--Wigert edge kernel.

Uses direct A_q series and its first derivative from the accompanying verify_numerics.py.
The tests check constants, signs, diagonal evaluation and asymptotic orders;
they are not proofs of uniform convergence or of an operator limit.
"""
from pathlib import Path
import argparse
import hashlib
import importlib.util
import json
import mpmath as mp

HERE = Path(__file__).resolve().parent
REFERENCE = HERE / 'verify_numerics.py'
spec = importlib.util.spec_from_file_location('ramanujan_reference', REFERENCE)
base = importlib.util.module_from_spec(spec)
spec.loader.exec_module(base)


def serial(value):
    if isinstance(value, dict):
        return {k: serial(v) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [serial(v) for v in value]
    if isinstance(value, mp.mpf):
        return mp.nstr(value, 65)
    return value


def airy_kernel(s, t):
    a, ap = mp.airyai(s), mp.airyai(s, 1)
    b, bp = mp.airyai(t), mp.airyai(t, 1)
    if s == t:
        return ap*ap-s*a*a
    return (a*bp-ap*b)/(s-t)


def correction(s, t):
    a, ap = mp.airyai(s), mp.airyai(s, 1)
    b, bp = mp.airyai(t), mp.airyai(t, 1)
    return ((s+t)*ap*bp-(s*s+s*t+t*t)*a*b+4*(a*bp+ap*b))/30


def u_and_v(eps, s):
    eta = mp.root(eps, 3)
    u, up, info = base.normalized(eps, s)
    um, ump, info_m = base.normalized(eps, s-eta)
    gauge = mp.exp(-eta*eta*s/2)
    v = (u-gauge*um)/eta
    vp = (up-gauge*(ump-eta*eta*um/2))/eta
    return u, up, v, vp, [info, info_m]


def scaled_kernel(eps, s, t):
    eta = mp.root(eps, 3)
    qt = mp.exp(-4*mp.pi**2/eps)
    modular_product, _ = base.q_product(qt)
    pref = mp.exp(5*eps/24)/modular_product
    u, up, v, vp, diag = u_and_v(eps, s)
    if s == t:
        value = pref*(up*v-u*vp)
        return value, diag
    ut, upt, vt, vpt, diag_t = u_and_v(eps, t)
    delta = s-t
    ratio = (eta*eta*delta/2)/mp.sinh(eta*eta*delta/2)
    return pref*ratio*(u*vt-ut*v)/delta, diag+diag_t


def weight(eps, u):
    return mp.exp(-mp.log(u)**2/(2*eps))/mp.sqrt(2*mp.pi*eps)


def exact_sw_kernel(eps, u, v):
    q = mp.exp(-eps)
    sq = mp.sqrt(q)
    product, _ = base.q_product(q)
    a, da, _ = base.aq_series(eps, sq*u)
    b, db, _ = base.aq_series(eps, u/sq)
    if u == v:
        quotient = sq*da*b-a*db/sq
    else:
        av, _, _ = base.aq_series(eps, sq*v)
        bv, _, _ = base.aq_series(eps, v/sq)
        quotient = (a*bv-av*b)/(u-v)
    return mp.sqrt(weight(eps,u)*weight(eps,v))*quotient/product


def sw_polynomials(q, u, nmax):
    products = [mp.mpf(1)]
    for k in range(1, nmax+1):
        products.append(products[-1]*(1-q**k))
    out = []
    for n in range(nmax):
        terms = [products[n]/(products[k]*products[n-k])
                 * q**(mp.mpf(k*k)+mp.mpf(k)/2)*(-u)**k
                 for k in range(n+1)]
        out.append((-1)**n*q**(mp.mpf(n)/2+mp.mpf(1)/4)
                   *mp.fsum(terms)/mp.sqrt(products[n]))
    return out


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-dir', default='recomputed_kernel',
                        help='Directory for new results; defaults to recomputed_kernel.')
    args = parser.parse_args()
    output_dir = Path(args.output_dir).resolve()
    output_dir.mkdir(parents=True, exist_ok=True)
    mp.mp.dps = 220
    eps_values = ('0.1','0.05','0.025','0.0125','0.00625')
    pairs = (('-2','-1'),('0','1'),('1','2'),('-2','-2'),('0','0'),('2','2'))
    rows = []
    for ss,tt in pairs:
        s,t = mp.mpf(ss),mp.mpf(tt)
        leading = airy_kernel(s,t)
        k2 = correction(s,t)
        previous = None
        for es in eps_values:
            eps = mp.mpf(es)
            eta = mp.root(eps,3)
            exact, diagnostics = scaled_kernel(eps,s,t)
            leading_error = exact-leading
            remainder = exact-leading-eta**2*k2
            row = {'eps':eps,'eps_label':es,'s':s,'t':t,'scaled_kernel':exact,
                   'airy_kernel':leading,'correction_coefficient':k2,
                   'leading_error':leading_error,'remainder':remainder,
                   'remainder_over_eps4thirds':remainder/eta**4,
                   'largest_estimated_series_cancellation_digits':max(
                       mp.mpf(d['estimated_cancellation_digits']) for d in diagnostics)}
            if previous is not None:
                row['observed_leading_error_order'] = mp.log(abs(previous['leading_error']/leading_error),2)
                row['observed_corrected_error_order'] = mp.log(abs(previous['remainder']/remainder),2)
            previous = row
            rows.append(row)

    # Independent direct finite orthonormal sum versus the infinite CD formula.
    eps = mp.log(2)
    q = mp.mpf('0.5')
    finite_rows = []
    for us,vs in (('0.2','0.3'),('0.2','0.2')):
        u,v = mp.mpf(us),mp.mpf(vs)
        exact = exact_sw_kernel(eps,u,v)
        pu,pv = sw_polynomials(q,u,80),sw_polynomials(q,v,80)
        weighted = mp.sqrt(weight(eps,u)*weight(eps,v))
        for n in (20,40,80):
            value = weighted*mp.fsum(pu[j]*pv[j] for j in range(n))
            finite_rows.append({'q':q,'u':u,'v':v,'N':n,'finite_sum':value,
                                'infinite_CD':exact,'difference':value-exact,
                                'difference_over_qN':(value-exact)/q**n})

    # Check the change of variables against the positive u-kernel directly.
    mapping_rows = []
    eps = mp.mpf('0.05')
    eta = mp.root(eps,3)
    for ss,tt in (('0','1'),('0','0')):
        s,t = mp.mpf(ss),mp.mpf(tt)
        u,v = mp.exp(-eta**2*s)/4,mp.exp(-eta**2*t)/4
        transformed = eta**2*mp.sqrt(u*v)*exact_sw_kernel(eps,u,v)
        canonical,_ = scaled_kernel(eps,s,t)
        mapping_rows.append({'eps':eps,'s':s,'t':t,'direct_scaled_SW':transformed,
                             'canonical_formula':canonical,'difference':transformed-canonical})

    repeats = []
    with mp.workdps(180):
        for ss,tt in (('-2','-1'),('0','0'),('2','2')):
            eps,s,t = mp.mpf('0.00625'),mp.mpf(ss),mp.mpf(tt)
            repeated,_ = scaled_kernel(eps,s,t)
            original = next(r for r in rows if r['eps_label']=='0.00625' and r['s']==s and r['t']==t)
            repeats.append({'eps':eps,'s':s,'t':t,'precision_repeat_difference':repeated-original['scaled_kernel']})

    report = {'scope':'Finite numerical checks only; no proof of a uniform or operator bound.',
              'working_precision_digits':220,'repeat_precision_digits':180,
              'reference_sha256':hashlib.sha256(REFERENCE.read_bytes()).hexdigest(),
              'asymptotic_tests':rows,'finite_polynomial_sum_tests':finite_rows,
              'measure_change_tests':mapping_rows,'precision_repeats':repeats}
    (output_dir/'sw_kernel_results.json').write_text(json.dumps(serial(report),indent=2)+'\n')
    lines = ['GENUINE STIELTJES--WIGERT KERNEL: FINITE NUMERICAL CHECKS',
             '220 decimal digits; selected 180-digit repeats.',
             'Direct A_q series and first derivative; no asymptotic A_q evaluation is used.',
             's t eps : kernel ; (kernel-K_Ai-eta^2*K2)/eta^4 ; observed corrected order']
    for r in rows:
        lines.append(' '.join(mp.nstr(r[k],10) for k in ('s','t','eps'))+' : '
                     +mp.nstr(r['scaled_kernel'],20)+' ; '
                     +mp.nstr(r['remainder_over_eps4thirds'],15)+' ; '
                     +mp.nstr(r.get('observed_corrected_error_order',mp.nan),10))
    lines += ['','Finite orthonormal sums: q u v N ; sum-infinite-CD ; difference/q^N']
    for r in finite_rows:
        lines.append(' '.join(str(r[k]) if k=='N' else mp.nstr(r[k],8) for k in ('q','u','v','N'))
                     +' ; '+mp.nstr(r['difference'],12)+' ; '+mp.nstr(r['difference_over_qN'],15))
    lines += ['','Measure-change checks: '+json.dumps(serial(mapping_rows)),
              'Precision repeats: '+json.dumps(serial(repeats))]
    (output_dir/'sw_kernel_results.txt').write_text('\n'.join(lines)+'\n')
    print('\n'.join(lines))


if __name__ == '__main__':
    main()

